Forecasting cumulative intraoperative hypotension burden: patient-disjoint evaluation of quantile boosting and alert policies

Background: Binary hypotension forecasts do not describe the depth and duration of future low pressure. Burden forecasts may support graded early warning, but better forecast scores need not yield more useful alerts. Objective: To evaluate conditional quantiles of the next 15-minute mean arterial pressure (MAP) deficit below 65 mmHg and distinguish forecasting performance from episode-warning performance. Methods: Public VitalDB numeric arterial MAP was reduced to 10-second medians without forward filling. Subject-disjoint training, validation and test splits included 70,402, 14,270 and 15,575 labeled windows. We compared climatology, calibrated persistence, last-MAP-only boosting, and direct and residual quantile boosting, with and without additional MAP-history features. Patient-weighted pinball loss and subject-bootstrap intervals evaluated forecasting. Validation selected alert thresholds before a hash-recorded test evaluation. Results: In the test split, the prespecified residual-versus-persistence comparison at the 90th percentile yielded losses of 2.256 and 2.900 mmHg-min, respectively (difference -0.644; 95% interval -0.814 to -0.487). Direct prediction achieved 2.196, and direct prediction with additional MAP features achieved 2.193. Episode-warning results were sensitive to the alert rule and operating threshold. Conclusions: This retrospective benchmark separates burden-forecast skill from warning-policy performance. Findings support further study of direct burden estimation; they do not establish patient benefit, prospective reliability or transportability beyond the source hospital.

==> anc/REPRODUCIBILITY.txt <==
FORECASTING PAPER: reconstructed VitalDB study

Primary project directory: Documents/forecasting-paper
Manuscript: paper/main.tex; compiled manuscript: paper/main.pdf
Original draft preserved under work/main_inherited.*.
Original browser JavaScript files retained unchanged under code/. They are historical,
not the implementation supporting the current manuscript. In particular, their custom
booster, episode merging and alert accounting differ from the corrected Python pipeline.

Public inputs
Clinical metadata: https://physionet.org/files/vitaldb/1.0.0/clinical_data.csv
Track index: https://api.vitaldb.net/trks
Numeric MAP tracks: https://api.vitaldb.net/{tid}
Dataset DOI: 10.13026/czw8-9p62; cite Lee et al., Scientific Data 9, 279 (2022).
Source dataset CC BY 4.0; consult source terms before redistribution.
Raw tracks cached in data/tracks; processed timelines in data/minutes.
Patient-level derivatives are retained locally and excluded from the deliverable ZIP.

Environment
Python 3.13 virtual environment: .venv
Packages: requirements.lock.txt
XGBoost 2.1.4 native API; 3.4.1 could not load with available OpenMP runtime.
On this Mac use the bundled sklearn OpenMP library:
export DYLD_LIBRARY_PATH="$PWD/.venv/lib/python3.13/site-packages/sklearn/.dylibs"
Run all commands below from this project directory.

Stages already completed (metadata were acquired before prepare.py)
.venv/bin/python code/python/acquire_metadata.py
.venv/bin/python code/python/prepare.py
.venv/bin/python code/python/checks.py
.venv/bin/python code/python/experiment.py
.venv/bin/python code/python/iteration.py
.venv/bin/python code/python/alerts.py
.venv/bin/python code/python/final_test.py --freeze
.venv/bin/python code/python/final_test.py
.venv/bin/python code/python/secondary_summary.py
.venv/bin/python code/python/report.py
work/tectonic paper/main.tex --keep-logs

Do not rerun training, acquisition or final testing merely to regenerate the paper.
report.py reads saved outputs. final_test.py rejects a second run; do not delete its
freeze or started marker to tune against this test set. Secondary summary computes
exploratory paired contrasts from saved predictions and does not refit anything.
Future methodology changes require a new evaluation plan or an external cohort.

Scientific checks
checks.py confirms subject-disjoint splits, unique case/origin keys, aligned context
and future arrays, latest-MAP feature timing, completeness labels, and independent
reconstruction of every labeled burden from cached ten-second values. Synthetic
cases test gap resets and that one sustained alert cannot claim multiple episodes.
These checks do not substitute for clinician signal adjudication.

Differences from inherited handoff
No companion original data or source archive was available. We reconstructed from
public sources. All 3,626 candidate downloads succeeded; exclusions were 161 with no
screened values and one invalid interval. The present cohort has 100,247 labeled
windows, not 98,427. Weight normalisation and software are explicit. Episodes require
a qualifying consecutive low run before merging; missing-followed episodes are censored.
Alert precision and sensitivity use consistent activation-based matching. Exposure
is a five-minute decision-grid proxy, not verified continuous monitoring duration.
No foundation model, additional physiological channels, external validation,
prospective deployment or patient-outcome experiment was performed.

Editorial status
IJMI-targeted research draft, not submission-ready. Current official author-guide URL:
https://www.sciencedirect.com/journal/international-journal-of-medical-informatics/publish/guide-for-authors
The guide returned HTTP 403 during this session. Exact current formatting limits and
submission requirements are therefore not certified. The draft retains structured
abstract, summary table, declarations and numeric references. Author information,
local ethics determination, funding/conflicts, repository DOI and reporting checklist
need author review. Bibliography originated in the inherited draft and should receive
final bibliographic verification. No submission or external publication was made.

Compiler: Tectonic 0.15.0, official x86_64 macOS release. Its standalone binary is
not included in the source ZIP; install Tectonic or compile paper/main.tex with a
standard TeX distribution or Overleaf. Generated tables and figure PDFs are included.


==> anc/code/python/acquire_metadata.py <==
"""Download public metadata for a fresh reconstruction; cached files are reused."""
from pathlib import Path
import requests
R=Path(__file__).resolve().parents[2];D=R/'data';D.mkdir(exist_ok=True)
for name,url in [('clinical_data.csv','https://physionet.org/files/vitaldb/1.0.0/clinical_data.csv'),('tracks.csv','https://api.vitaldb.net/trks')]:
    p=D/name
    if p.exists():print('cached',p);continue
    r=requests.get(url,timeout=120);r.raise_for_status();tmp=p.with_suffix('.tmp');tmp.write_bytes(r.content);tmp.replace(p);print('downloaded',p)


==> anc/code/python/alerts.py <==
"""Activation-based one-to-one episode matching on the five-minute grid."""
from pathlib import Path
import json
import numpy as np
import pandas as pd
R=Path(__file__).resolve().parents[2];O=R/'results'
def replay(d,episodes,score,policy,on,budget=None):
    counts=dict(activations=0,deactivations=0,false_alerts=0,duplicates=0,ongoing=0,captured=0,opportunities=0,origins=0);leads=[];by=[]
    for cid,g in d.groupby('caseid',sort=False):
        g=g.sort_values('origin'); ep=episodes[episodes.caseid==cid]; eligible=ep[ep.eligible]; matched=set();state=False;streak=0;prev=None
        starts=ep.start.to_numpy();ends=ep.end.to_numpy();es=eligible.start.to_numpy();ei=eligible.index.to_numpy()
        c={k:0 for k in counts};c['opportunities']=len(eligible);c['origins']=len(g)
        for t,s in zip(g.origin.to_numpy(),g[score].to_numpy()):
            if prev is not None and t-prev!=5:
                c['deactivations']+=int(state);state=False;streak=0
            prev=t
            if not np.isfinite(s):
                c['deactivations']+=int(state);state=False;streak=0;continue
            above=s>=on;streak=streak+1 if above else 0
            if state:
                if s<(on*.5 if policy=='hysteresis' else on):state=False;c['deactivations']+=1
                continue
            if not above or (policy=='persistence' and streak<2):continue
            state=True;c['activations']+=1
            if ((starts<=t-1)&(ends>=t-1)).any():c['ongoing']+=1;continue
            candidates=np.flatnonzero((es-t>=1)&(es-t<=15))
            unused=[k for k in candidates if ei[k] not in matched]
            if unused:
                k=min(unused,key=lambda k:es[k]);matched.add(ei[k]);c['captured']+=1;leads.append(float(es[k]-t))
            elif len(candidates):c['duplicates']+=1
            else:c['false_alerts']+=1
        c['deactivations']+=int(state)
        for k in counts:counts[k]+=c[k]
        by.append({'subjectid':int(g.iloc[0].subjectid),**c})
    h=counts['origins']*5/60
    return {**counts,'decision_exposure_hours':h,'sensitivity':counts['captured']/max(counts['opportunities'],1),'precision':counts['captured']/max(counts['activations'],1),'false_per_hour':counts['false_alerts']/max(h,1e-9),'alerts_per_hour':counts['activations']/max(h,1e-9),'turnover_per_hour':(counts['activations']+counts['deactivations'])/max(h,1e-9),'median_lead':float(np.median(leads)) if leads else None},by

def main():
    d=pd.read_pickle(O/'validation_predictions.pkl');e=pd.read_csv(O/'episodes.csv');e=e[e.split=='validation'];result=[];chosen=[]
    # Fixed grid includes alert-off. Selection uses validation only; all activations enter precision.
    for score in ['persistence_0.9','direct_0.9','residual_0.9','direct_map_detail_0.9','residual_map_detail_0.9']:
        thresholds=np.unique(np.r_[np.quantile(d[score],np.linspace(0,1,31)),np.nextafter(d[score].max(),np.inf)])
        for policy in ['threshold','persistence','hysteresis']:
            rows=[]
            for on in thresholds:
                r,_=replay(d,e,score,policy,float(on));row={'score':score,'policy':policy,'on':float(on),**r};result.append(row);rows.append(row)
            for budget in [.1,.25,.5]:
                good=[r for r in rows if r['false_per_hour']<=budget]
                best=max(good,key=lambda r:(r['sensitivity'],-r['alerts_per_hour'],-r['on']))
                chosen.append({'budget':budget,**best})
        print('ALERTS',score,flush=True)
    pd.DataFrame(result).to_csv(O/'validation_alert_grid.csv',index=False);pd.DataFrame(chosen).to_csv(O/'validation_alert_selected.csv',index=False)
    (O/'alert_definition.json').write_text(json.dumps({'matching':'one activation to one unmatched eligible future episode, earliest first; 1-15 minute lead','precision':'captured eligible episodes / all activations, including ongoing, duplicate, unmatched','exposure':'5 minutes per history-eligible decision opportunity; not continuously verified monitoring time','state':'reset on missing decision-grid origin and nonfinite score; terminal reset counted','censoring':'episode ending at missing minute or end of case is excluded','selection':'maximum validation sensitivity under false alert budget; ties fewer total alerts then higher threshold','sustained_alerts':'no additional episodes credited without a new activation'},indent=2))
if __name__=='__main__':main()


==> anc/code/python/checks.py <==
from pathlib import Path
import numpy as np
import pandas as pd
from alerts import replay
R=Path(__file__).resolve().parents[2];O=R/'results'
# A continuously active alert cannot claim multiple future episodes.
d=pd.DataFrame({'caseid':[1]*4,'subjectid':[1]*4,'origin':[30,35,40,45],'score':[10]*4})
e=pd.DataFrame({'caseid':[1,1],'subjectid':[1,1],'start':[33,43],'end':[34,44],'eligible':[True,True]})
r,_=replay(d,e,'score','threshold',5)
assert r['captured']==1 and r['activations']==1
# Missing grid origins reset persistence; no alert can borrow evidence across a gap.
d=pd.DataFrame({'caseid':[1]*2,'subjectid':[1]*2,'origin':[30,40],'score':[10,10]})
r,_=replay(d,e,'score','persistence',5)
assert r['activations']==0
# A fresh warning after a reset can capture the second episode.
r,_=replay(d,e,'score','threshold',5)
assert r['captured']==2 and r['activations']==2
if (O/'windows.pkl').exists():
    w=pd.read_pickle(O/'windows.pkl'); ctx=np.load(O/'contexts.npy');fut=np.load(O/'future_map.npy')
    assert len(w)==len(ctx)==len(fut)
    assert w.groupby('subjectid').split.nunique().max()==1
    assert not w.duplicated(['caseid','origin']).any()
    assert np.allclose(ctx[:,-1],w.x18)
    assert np.array_equal(np.isfinite(fut).all(axis=1),w.labeled.to_numpy())
    assert (w.loc[w.labeled,'y']>=0).all()
    # Independently reconstruct all labels from per-case cached ten-second medians.
    for cid,g in w[w.labeled].groupby('caseid'):
        z=np.load(R/'data'/'minutes'/f'{cid}.npz');ten=z['ten']
        expected=np.array([np.maximum(65-ten[t:t+15],0).sum()/6 for t in g.origin])
        assert np.allclose(expected,g.y,atol=1e-8)
    print('PASS: subject disjointness, unique origins, row alignment, latest-value features, all target reconstructions')
print('PASS: sustained-alert one-to-one matching and missing-grid state resets')


==> anc/code/python/experiment.py <==
"""Validation-only model comparison. No test prediction path exists in this script."""
from pathlib import Path
import json, hashlib
import numpy as np
import pandas as pd
import xgboost as xgb
R=Path(__file__).resolve().parents[2]; O=R/'results'; M=O/'models';M.mkdir(exist_ok=True)
Q=[.5,.9,.95]
def weights(d):return (1/d.groupby('subjectid').subjectid.transform('size')).to_numpy()
def wq(y,w,q):
    ix=np.argsort(y); return float(np.asarray(y)[ix][np.searchsorted(np.cumsum(w[ix]),q*w.sum())])
def score(d,p,q):
    y=d.y.to_numpy(); dif=y-p; l=np.maximum(q*dif,(q-1)*dif)
    z=pd.DataFrame({'subjectid':d.subjectid.to_numpy(),'loss':l,'le':y<=p,'lt':y<p}).groupby('subjectid').mean()
    return {'loss':float(z.loss.mean()),'coverage_le':float(z['le'].mean()),'coverage_lt':float(z['lt'].mean()),'subjects':len(z),'windows':len(d)},z.loss

def main():
    d=pd.read_pickle(O/'windows.pkl');tr=d[(d.split=='train')&d.labeled];va=d[d.split=='validation'];ev=va.labeled.to_numpy();w=weights(tr)
    assert set(tr.subjectid).isdisjoint(va.subjectid)
    y=tr.y.to_numpy();P=tr.P.to_numpy();pred={};metrics=[];per={}
    base=[f'x{i}' for i in range(21)];ext=base+['bur5','bur15','bur30','min10_5','low10_5','elapsed']
    specs=[('climatology',None,False),('persistence',None,True),('last_map',['x18'],False),('direct',base,False),('residual',base,True),('direct_map_detail',ext,False),('residual_map_detail',ext,True)]
    for name,features,resid in specs:
        print('FIT',name,flush=True)
        for q in Q:
            if features is None:
                v=wq(y-P if resid else y,w,q);p=np.full(len(va),v)+(va.P.to_numpy() if resid else 0)
            else:
                params=dict(objective='reg:quantileerror',quantile_alpha=q,max_depth=3,eta=.04,min_child_weight=10,reg_lambda=10,subsample=.8,colsample_bytree=.9,tree_method='hist',nthread=2,seed=2027)
                # Equal subject total weights scaled to mean one; scale affects regularisation.
                train=xgb.DMatrix(tr[features].to_numpy(),label=y-P if resid else y,weight=w/w.mean())
                m=xgb.train(params,train,num_boost_round=200);m.save_model(M/f'{name}_{q}.ubj')
                p=m.predict(xgb.DMatrix(va[features].to_numpy()))+(va.P.to_numpy() if resid else 0)
            p=np.maximum(p,0);pred[f'{name}_{q}']=p
            for subset,mask in [('all',ev),('onset',ev&va.onset.to_numpy()),('no_jump',ev&~va.jump.to_numpy())]:
                a,ps=score(va[mask],p[mask],q);metrics.append({'model':name,'q':q,'subset':subset,**a});per[name,q,subset]=ps
    out=va[['caseid','subjectid','origin','labeled','y','onset']].copy()
    for name,p in pred.items():out[name]=p
    out.to_pickle(O/'validation_predictions.pkl');pd.DataFrame(metrics).to_csv(O/'validation_metrics.csv',index=False)
    rng=np.random.default_rng(2027);boots=[]
    for name,_,_ in specs:
        if name=='persistence':continue
        for q in [.9,.95]:
            for subset in ['all','onset','no_jump']:
                dif=(per[name,q,subset]-per['persistence',q,subset]).to_numpy(); bs=np.array([rng.choice(dif,len(dif),replace=True).mean() for _ in range(2000)]);lo,hi=np.quantile(bs,[.025,.975]);boots.append({'model':name,'q':q,'subset':subset,'difference':dif.mean(),'lower':lo,'upper':hi})
    pd.DataFrame(boots).to_csv(O/'validation_bootstrap.csv',index=False)
    dist=(tr.y-tr.minute_target);(O/'experiment_manifest.json').write_text(json.dumps({'status':'validation development only','quantiles':Q,'weighting':'equal subject totals, training weights normalised to mean 1','quantile_crossing':'raw independent heads; no postprocessing','train_windows':len(tr),'validation_labeled_windows':int(ev.sum()),'training_mean_ten_second_minus_minute_burden':float(dist.mean()),'data_sha256':hashlib.sha256((O/'windows.pkl').read_bytes()).hexdigest(),'code_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'xgboost_version':xgb.__version__},indent=2))
    print(pd.DataFrame(metrics).query("subset == 'all'").to_string(index=False),flush=True)
if __name__=='__main__':main()


==> anc/code/python/final_test.py <==
"""One-use held-out evaluation, requiring an immutable pre-evaluation freeze."""
from pathlib import Path
import hashlib,json,sys,datetime
import numpy as np
import pandas as pd
import xgboost as xgb
from experiment import weights,wq,score,Q
from alerts import replay
R=Path(__file__).resolve().parents[2];O=R/'results'
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
def main():
    freeze=O/'analysis_freeze.json'
    files=[O/'windows.pkl',O/'episodes.csv',O/'validation_alert_selected.csv',*sorted((O/'models').glob('*.ubj')),*sorted((R/'code/python').glob('*.py'))]
    if '--freeze' in sys.argv:
        spec={'created_utc':datetime.datetime.now(datetime.timezone.utc).isoformat(),'primary':'residual versus calibrated persistence; subject-weighted q90 pinball loss, all labeled origins','secondary':'all other models, q95, onset, no-jump, age/sex/volatility subgroups and alert policies; exploratory intervals, no multiplicity adjustment','training':'training split only; no retraining on validation','calibration':'none for learned models; training residual quantiles for persistence','bootstrap':{'replicates':2000,'seed':2027,'unit':'subject'},'alerts':'validation-selected thresholds at .1/.25/.5 false alerts per decision-exposure hour; threshold/persistence/hysteresis; same activation-based matching','sha256':{str(p.relative_to(R)):sha(p) for p in files}}
        with freeze.open('x') as f:json.dump(spec,f,indent=2)
        print('FROZEN',sha(freeze));return
    spec=json.loads(freeze.read_text())
    for f,h in spec['sha256'].items():assert sha(R/f)==h,f'Freeze mismatch: {f}'
    with (O/'test_evaluation.started').open('x') as f:f.write(datetime.datetime.now(datetime.timezone.utc).isoformat())
    d=pd.read_pickle(O/'windows.pkl');tr=d[(d.split=='train')&d.labeled];te=d[d.split=='test'].copy(); w=weights(tr); y=tr.y.to_numpy();P=tr.P.to_numpy()
    base=[f'x{i}' for i in range(21)];ext=base+['bur5','bur15','bur30','min10_5','low10_5','elapsed']
    specs=[('climatology',None,False),('persistence',None,True),('last_map',['x18'],False),('direct',base,False),('residual',base,True),('direct_map_detail',ext,False),('residual_map_detail',ext,True)]
    preds={};metrics=[];per={};vol=float(tr.x7.median()); masks={'all':te.labeled,'onset':te.labeled&te.onset,'no_jump':te.labeled&~te.jump,'female':te.labeled&(te.x20==0),'male':te.labeled&(te.x20==1),'age_lt65':te.labeled&(te.x19<65),'age_ge65':te.labeled&(te.x19>=65),'volatility_low':te.labeled&(te.x7<=vol),'volatility_high':te.labeled&(te.x7>vol)}
    for name,features,resid in specs:
        for q in Q:
            if features is None:p=np.full(len(te),wq(y-P if resid else y,w,q))+(te.P.to_numpy() if resid else 0)
            else:
                m=xgb.Booster();m.load_model(O/'models'/f'{name}_{q}.ubj');p=m.predict(xgb.DMatrix(te[features].to_numpy()))+(te.P.to_numpy() if resid else 0)
            p=np.maximum(p,0);preds[f'{name}_{q}']=p
            for subset,mask in masks.items():
                a,ps=score(te[mask],p[mask],q);metrics.append({'model':name,'q':q,'subset':subset,**a});per[name,q,subset]=ps
    out=te[['caseid','subjectid','origin','labeled','y','onset']].copy()
    for k,v in preds.items():out[k]=v
    out.to_pickle(O/'test_predictions.pkl');pd.DataFrame(metrics).to_csv(O/'test_metrics.csv',index=False)
    rng=np.random.default_rng(2027);rows=[]
    for name,_,_ in specs:
        if name=='persistence':continue
        for q in [.9,.95]:
            for subset in masks:
                dif=(per[name,q,subset]-per['persistence',q,subset]).to_numpy(); bs=np.array([rng.choice(dif,len(dif),replace=True).mean() for _ in range(2000)]);lo,hi=np.quantile(bs,[.025,.975]);rows.append({'model':name,'q':q,'subset':subset,'difference':dif.mean(),'lower':lo,'upper':hi})
    pd.DataFrame(rows).to_csv(O/'test_bootstrap.csv',index=False)
    ep=pd.read_csv(O/'episodes.csv');ep=ep[ep.split=='test'];pol=pd.read_csv(O/'validation_alert_selected.csv');alerts=[]
    for r in pol.itertuples():
        a,by=replay(out,ep,r.score,r.policy,r.on);g=pd.DataFrame(by).groupby('subjectid').sum();bs=[]
        for _ in range(2000):
            s=g.iloc[rng.integers(0,len(g),len(g))].sum();bs.append([s.captured/max(s.opportunities,1),s.false_alerts/max(s.origins*5/60,1e-9)])
        ci=np.quantile(bs,[.025,.975],axis=0);alerts.append({'score':r.score,'policy':r.policy,'budget':r.budget,'on':r.on,**a,'sensitivity_lower':ci[0,0],'sensitivity_upper':ci[1,0],'false_rate_lower':ci[0,1],'false_rate_upper':ci[1,1]})
    pd.DataFrame(alerts).to_csv(O/'test_alerts.csv',index=False)
    (O/'test_evaluation.complete.json').write_text(json.dumps({'freeze_sha256':sha(freeze),'test_predictions_sha256':sha(O/'test_predictions.pkl'),'volatility_threshold':vol},indent=2));print('TEST COMPLETE',flush=True)
if __name__=='__main__':main()


==> anc/code/python/iteration.py <==
"""Validation-only weight-scale sensitivity prompted by the changed model ranking."""
from pathlib import Path
import numpy as np,pandas as pd,xgboost as xgb
from experiment import weights,score
R=Path(__file__).resolve().parents[2];O=R/'results';d=pd.read_pickle(O/'windows.pkl');tr=d[(d.split=='train')&d.labeled];v=d[(d.split=='validation')&d.labeled];w=weights(tr);base=[f'x{i}' for i in range(21)];rows=[]
for name,resid in [('direct',False),('residual',True)]:
    for q in [.9,.95]:
        params=dict(objective='reg:quantileerror',quantile_alpha=q,max_depth=3,eta=.04,min_child_weight=10,reg_lambda=10,subsample=.8,colsample_bytree=.9,tree_method='hist',nthread=2,seed=2027)
        m=xgb.train(params,xgb.DMatrix(tr[base].to_numpy(),label=tr.y.to_numpy()-(tr.P.to_numpy() if resid else 0),weight=w),num_boost_round=200)
        p=np.maximum(0,m.predict(xgb.DMatrix(v[base].to_numpy()))+(v.P.to_numpy() if resid else 0));a,_=score(v,p,q);rows.append({'model':name,'q':q,'weight_scale':'unnormalized equal subject total 1',**a})
pd.DataFrame(rows).to_csv(O/'weight_scale_sensitivity.csv',index=False)
p=pd.read_pickle(O/'validation_predictions.pkl');p=p[p.labeled];rng=np.random.default_rng(2027);rows=[]
for q in [.9,.95]:
    for a,b in [('direct','residual'),('direct_map_detail','direct'),('residual_map_detail','residual')]:
        _,pa=score(p,p[f'{a}_{q}'].to_numpy(),q);_,pb=score(p,p[f'{b}_{q}'].to_numpy(),q);z=(pa-pb).to_numpy();bs=np.array([rng.choice(z,len(z),replace=True).mean() for _ in range(2000)]);lo,hi=np.quantile(bs,[.025,.975]);rows.append({'model':a,'reference':b,'q':q,'difference':z.mean(),'lower':lo,'upper':hi})
pd.DataFrame(rows).to_csv(O/'validation_ablation_pairs.csv',index=False)
print(pd.read_csv(O/'weight_scale_sensitivity.csv').to_string(index=False));print(pd.DataFrame(rows).to_string(index=False))


==> anc/code/python/prepare.py <==
"""Reconstruct VitalDB MAP cohort; cache raw downloads; never evaluate test models."""
from pathlib import Path
import gzip, hashlib, io, json, time
from concurrent.futures import ThreadPoolExecutor, as_completed
import numpy as np
import pandas as pd
import requests
ROOT=Path(__file__).resolve().parents[2]
DATA=ROOT/'data'; RES=ROOT/'results'
for d in [DATA/'tracks', DATA/'minutes', RES]: d.mkdir(exist_ok=True,parents=True)
def read_bytes(b):
    return pd.read_csv(io.BytesIO(gzip.decompress(b) if b[:2]==b'\x1f\x8b' else b))
def split(s):
    u=int(hashlib.sha256(f'vitaldb-mie2027-v1:{int(s)}'.encode()).hexdigest()[:8],16)/2**32
    return 'train' if u<.7 else 'validation' if u<.85 else 'test'
def process(row):
    cid=int(row.caseid); path=DATA/'tracks'/f'{cid}.csv.gz'; dest=DATA/'minutes'/f'{cid}.npz'
    if dest.exists(): return {'caseid':cid,'status':'cached'}
    try:
        if not path.exists():
            for attempt in range(4):
                try:
                    r=requests.get('https://api.vitaldb.net/'+row.tid,timeout=60);r.raise_for_status()
                    content=r.content
                    if content[:2]!=b'\x1f\x8b': content=gzip.compress(content)
                    read_bytes(content)
                    tmp=path.with_suffix('.tmp');tmp.write_bytes(content);tmp.replace(path);break
                except Exception:
                    if attempt==3: raise
                    time.sleep(attempt+1)
        df=read_bytes(path.read_bytes()); t=pd.to_numeric(df.iloc[:,0],errors='coerce').to_numpy();v=pd.to_numeric(df.iloc[:,1],errors='coerce').to_numpy()
        lo=max(0,float(row.anestart)); hi=min(float(row.caseend),float(row.aneend))
        if not np.isfinite(hi) or hi<=lo: return {'caseid':cid,'status':'invalid_interval'}
        keep=(t>=lo)&(t<hi)&(v>=20)&(v<=200)&np.isfinite(t)&np.isfinite(v)
        if not keep.any(): return {'caseid':cid,'status':'no_screened_values'}
        start=int(np.floor(lo/60)); end=int(np.ceil(hi/60)); n=end-start
        bins=pd.Series(v[keep]).groupby(np.floor(t[keep]/10).astype(int)).median()
        ten=np.full(n*6,np.nan); ix=bins.index.to_numpy()-start*6; ten[ix]=bins.to_numpy(); ten=ten.reshape(n,6)
        complete=np.isfinite(ten).all(axis=1); minute=np.full(n,np.nan);bur=minute.copy()
        minute[complete]=np.median(ten[complete],axis=1);bur[complete]=np.maximum(65-ten[complete],0).mean(axis=1)
        flat=ten.ravel(); dif=np.abs(np.diff(flat));jump=np.zeros(flat.size,bool);jump[1:]=np.isfinite(dif)&(dif>30)
        np.savez_compressed(dest,map=minute,burden=bur,ten=ten,jump=jump.reshape(n,6).any(axis=1),start=start)
        return {'caseid':cid,'status':'ok','complete_minutes':int(complete.sum()),'candidate_minutes':n}
    except Exception as e: return {'caseid':cid,'status':'download_or_parse_failure','error':str(e)}
def stats(x):
    ok=np.isfinite(x); v=x[ok]; ts=np.arange(len(x))[ok]
    return [v.mean(),v.std(),v.min(),v.max(),np.polyfit(ts,v,1)[0] if len(v)>1 else 0,ok.mean()] if len(v) else [np.nan]*5+[0]
def main():
    c=pd.read_csv(DATA/'clinical_data.csv');c['age_over89']=c.age.eq('>89');c['age']=pd.to_numeric(c.age.replace('>89','90'))
    tracks=read_bytes((DATA/'tracks.csv').read_bytes()); tr=tracks[tracks.tname.eq('Solar8000/ART_MBP')]
    assert not tr.caseid.duplicated().any()
    c=c.merge(tr[['caseid','tid']],on='caseid');c=c[(c.age>=18)&c.ane_type.eq('General')&((c.caseend-c.casestart)>=3600)].copy();c['split']=c.subjectid.map(split)
    c.to_csv(RES/'cohort_manifest.csv',index=False)
    print('ELIGIBLE',len(c),'subjects',c.subjectid.nunique(),flush=True)
    audit=[]
    with ThreadPoolExecutor(max_workers=8) as pool:
        futs=[pool.submit(process,r) for r in c.itertuples()]
        for i,f in enumerate(as_completed(futs),1):
            audit.append(f.result())
            if i%100==0: print('EXTRACT',i,'/',len(c),flush=True)
    pd.DataFrame(audit).to_csv(RES/'extraction_audit.csv',index=False)
    rows=[];contexts=[];futures=[];eps=[]
    for r in c.itertuples():
        p=DATA/'minutes'/f'{r.caseid}.npz'
        if not p.exists(): continue
        z=np.load(p);m=z['map'];b=z['burden'];ten=z['ten'];n=len(m); origins=[]
        for t in range(30,n-15+1,5):
            h=m[t-30:t]
            if np.isfinite(h).sum()<27 or not np.isfinite(h[-1]): continue
            labeled=bool(np.isfinite(m[t:t+15]).all()); origins.append(t)
            x=sum([stats(m[t-L:t]) for L in [5,15,30]],[])+[m[t-1],r.age,int(r.sex=='M')]
            row={'caseid':r.caseid,'subjectid':r.subjectid,'split':r.split,'origin':t,'absolute_minute':int(z['start'])+t,'labeled':labeled,'y':float(b[t:t+15].sum()) if labeled else np.nan,'P':15*max(65-m[t-1],0),'onset':x[2]>=65 and x[5]==1,'jump':bool(z['jump'][t-30:t+15].any())}
            row.update({f'x{k}':v for k,v in enumerate(x)})
            row.update({f'bur{L}':float(np.nansum(b[t-L:t])) for L in [5,15,30]})
            row['min10_5']=float(np.nanmin(ten[t-5:t]));row['low10_5']=int((ten[t-5:t]<65).sum());row['elapsed']=t
            row['minute_target']=float(np.maximum(65-m[t:t+15],0).sum()) if labeled else np.nan
            if labeled: assert abs(row['y']-np.maximum(65-ten[t:t+15],0).sum()/6)<1e-8
            rows.append(row);contexts.append(h);futures.append(m[t:t+15])
        # Require a qualifying >=2-minute run BEFORE merging separated runs.
        low=np.isfinite(m)&(m<65); runs=[];i=0
        while i<n:
            if not low[i]: i+=1;continue
            j=i+1
            while j<n and low[j]:j+=1
            if j-i>=2:runs.append([i,j-1])
            i=j
        merged=[]
        for s,e in runs:
            if merged and s-merged[-1][1]==2 and np.isfinite(m[s-1]):merged[-1][1]=e
            else:merged.append([s,e])
        for s,e in merged:
            cens=e==n-1 or not np.isfinite(m[e+1]);pre=s>=5 and np.isfinite(m[s-5:s]).all() and (m[s-5:s]>=65).all()
            eps.append({'caseid':r.caseid,'subjectid':r.subjectid,'split':r.split,'start':s,'end':e,'censored':cens,'eligible':bool(pre and not cens and any(1<=s-t<=15 for t in origins)),'burden':float(np.nansum(b[s:e+1]))})
    w=pd.DataFrame(rows); w.to_pickle(RES/'windows.pkl');np.save(RES/'contexts.npy',np.asarray(contexts,dtype='float32'));np.save(RES/'future_map.npy',np.asarray(futures,dtype='float32'));pd.DataFrame(eps).to_csv(RES/'episodes.csv',index=False)
    labeled=w[w.labeled];summary=labeled.groupby('split').agg(windows=('y','size'),cases=('caseid','nunique'),subjects=('subjectid','nunique')).to_dict('index')
    hashes={str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in [DATA/'clinical_data.csv',DATA/'tracks.csv',RES/'windows.pkl',Path(__file__)]}
    (RES/'data_manifest.json').write_text(json.dumps({'cohort':summary,'sha256':hashes,'origin_grid':'relative to floor(anesthesia start/60); history [t-30,t), future [t,t+15)','history_eligible_origins':len(w)},indent=2));print(json.dumps(summary),flush=True)
if __name__=='__main__':main()


==> anc/code/python/report.py <==
"""Generate manuscript tables and figures only from saved, completed evaluations."""
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
R=Path(__file__).resolve().parents[2];O=R/'results';G=R/'paper/generated';F=R/'paper/figures';G.mkdir(exist_ok=True);F.mkdir(exist_ok=True)
assert (O/'test_evaluation.complete.json').exists(),'Test evaluation must finish before report generation'
w=pd.read_pickle(O/'windows.pkl');lab=w[w.labeled];v=pd.read_csv(O/'validation_metrics.csv');t=pd.read_csv(O/'test_metrics.csv');boot=pd.read_csv(O/'test_bootstrap.csv');a=pd.read_csv(O/'test_alerts.csv');e=pd.read_csv(O/'episodes.csv');it=pd.read_csv(O/'weight_scale_sensitivity.csv');pairs=pd.read_csv(O/'validation_ablation_pairs.csv')
names={'climatology':'Climatology','persistence':'Calibrated persistence','last_map':'Last MAP only','direct':'Direct, base features','residual':'Residual, base features','direct_map_detail':'Direct, additional MAP','residual_map_detail':'Residual, additional MAP'}
def metric(model,q=.9,subset='all',column='loss',frame=t):return float(frame[(frame.model==model)&(frame.q==q)&(frame.subset==subset)][column].iloc[0])
def write(name,s):(G/name).write_text(s)
def table(caption,cols,headers,rows):
    return '\\begin{table}[tbp]\n\\centering\\small\n\\caption{'+caption+'}\n\\begin{tabular}{'+cols+'}\\toprule\n'+' & '.join(headers)+' \\\\\n\\midrule\n'+'\n'.join(' & '.join(map(str,r))+' \\\\' for r in rows)+'\n\\bottomrule\\end{tabular}\n\\end{table}\n'
pr=boot[(boot.model=='residual')&(boot.q==.9)&(boot.subset=='all')].iloc[0]
mac={'TrainWindows':f'{sum((lab.split=="train")):,}','ValWindows':f'{sum(lab.split=="validation"):,}','TestWindows':f'{sum(lab.split=="test"):,}','TotalWindows':f'{len(lab):,}','UsableCases':f'{lab.caseid.nunique():,}','UsableSubjects':f'{lab.subjectid.nunique():,}','NoWindowCases':str(3464-lab.caseid.nunique()),'ResidualLoss':f'{metric("residual"):.3f}','PersistenceLoss':f'{metric("persistence"):.3f}','DirectLoss':f'{metric("direct"):.3f}','DetailLoss':f'{metric("direct_map_detail"):.3f}','PrimaryDifference':f'{pr.difference:.3f}','PrimaryLower':f'{pr.lower:.3f}','PrimaryUpper':f'{pr.upper:.3f}'}
write('numbers.tex','\n'.join('\\newcommand{\\'+k+'}{'+str(val)+'}' for k,val in mac.items())+'\n')
rows=[]
for split in ['train','validation','test']:
    x=lab[lab.split==split];rows.append([split.capitalize(),f'{x.caseid.nunique():,}',f'{x.subjectid.nunique():,}',f'{len(x):,}',f'{sum(x.y>0):,}'])
write('cohort.tex',table('Reconstructed labeled-window cohort. Positive windows have burden greater than zero; overlapping windows are not independent events.','lrrrr',['Split','Cases','Subjects','Windows','Positive'],rows))
rows=[]
for split in ['train','validation','test']:
    x=e[e.split==split];rows.append([split.capitalize(),len(x),int(x.eligible.sum()),x[x.eligible].subjectid.nunique()])
write('episodes.tex',table('Operational episodes and eligible warning opportunities under the corrected run and censoring rules.','lrrr',['Split','Episodes','Opportunities','Subjects'],rows))
rows=[]
for model,label in names.items():rows.append([label,f'{metric(model,.9,frame=v):.3f}',f'{metric(model,.95,frame=v):.3f}',f'{metric(model,.9):.3f}',f'{metric(model,.95):.3f}'])
write('forecast.tex',table('Patient-weighted pinball loss (mmHg$\\cdot$min). Validation informed development; test was evaluated after the analysis freeze.','lrrrr',['Model','Val. $q_{.90}$','Val. $q_{.95}$','Test $q_{.90}$','Test $q_{.95}$'],rows))
r=pairs[(pairs.model=='direct_map_detail')&(pairs.q==.9)].iloc[0]
s=f'On validation, direct prediction with additional MAP history reduced 90th-percentile loss by {abs(r.difference):.3f} relative to the base direct model (difference {r.difference:.3f}; 95\\% interval {r.lower:.3f} to {r.upper:.3f}). With unnormalised subject weights, direct and residual 90th-percentile losses were {it[(it.model=="direct")&(it.q==.9)].loss.iloc[0]:.3f} and {it[(it.model=="residual")&(it.q==.9)].loss.iloc[0]:.3f}; direct prediction remained better. Weight scaling alone therefore did not explain the changed ranking relative to the inherited handoff.\n'
write('iteration.tex',s)
rows=[]
for model in ['persistence','last_map','direct','residual','direct_map_detail','residual_map_detail']:
    rows.append([names[model],f'{metric(model,.9,"onset"):.3f}',f'{metric(model,.9,"no_jump"):.3f}',f'{100*metric(model,.9,column="coverage_lt"):.1f}',f'{100*metric(model,.9,column="coverage_le"):.1f}'])
s=table('Test sensitivities and patient-weighted coverage for the 90th-percentile head. The jump restriction is retrospective.','lrrrr',['Model','Onset loss','No-jump loss','$P(B< Q)$ \\%','$P(B\\leq Q)$ \\%'],rows)
p=pd.read_pickle(O/'test_predictions.pkl');p=p[p.labeled];cross={}
for model in names:
    cross[model]=float(((p[f'{model}_0.5']>p[f'{model}_0.9'])|(p[f'{model}_0.9']>p[f'{model}_0.95'])).mean())
(O/'quantile_crossing.json').write_text(json.dumps(cross,indent=2))
s+=f'Across labeled test windows, any adjacent quantile crossing occurred in {100*cross["direct"]:.2f}\\% for base direct prediction and {100*cross["direct_map_detail"]:.2f}\\% for direct prediction with additional MAP features. These are window-level diagnostic rates, not patient-weighted performance estimates.\n'
write('findings.tex',s)
sub=a[(a.budget==.25)&a.score.isin(['persistence_0.9','direct_0.9','direct_map_detail_0.9'])];rows=[]
for r in sub.itertuples():
    short={'persistence_0.9':'Persistence score','direct_0.9':'Direct base','direct_map_detail_0.9':'Direct additional'}[r.score];rule={'threshold':'Threshold','persistence':'2-origin','hysteresis':'Hysteresis'}[r.policy]
    rows.append([short,rule,f'{100*r.sensitivity:.1f}',(f'{100*r.precision:.1f}' if r.activations else '--'),f'{r.false_per_hour:.2f}',f'{r.alerts_per_hour:.2f}',f'{r.turnover_per_hour:.2f}'])
write('alerts.tex',table('Test alert results at the validation budget of 0.25 unmatched alerts per decision-exposure hour. False rates and total activation rates are distinct.','llrrrrr',['Score','Rule','Sens. \\%','Prec. \\%','False/h','Alerts/h','Turns/h'],rows))
r=a[(a.budget==.25)&(a.score=='direct_map_detail_0.9')&(a.policy=='persistence')].iloc[0]
write('alert_findings.tex',f'For direct prediction with additional MAP history, the two-origin rule captured {int(r.captured)} of {int(r.opportunities)} test opportunities: sensitivity {100*r.sensitivity:.1f}\\% (subject-bootstrap interval {100*r.sensitivity_lower:.1f}--{100*r.sensitivity_upper:.1f}\\%), precision {100*r.precision:.1f}\\%, and {r.false_per_hour:.3f} unmatched alerts per decision-exposure hour. Median lead time among captured episodes was {r.median_lead:g} minutes. The limited sensitivity and precision do not support a claim of clinically reliable early warning.\n')
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False})
fig,ax=plt.subplots(figsize=(8,4));ix=np.arange(len(names))
for j,q in enumerate([.9,.95]):ax.bar(ix+(j-.5)*.36,[metric(m,q) for m in names],width=.36,label=f'q = {q}',color=['#235b8a','#d59b36'][j])
ax.set_xticks(ix,['Climatology','Persistence','Last MAP','Direct','Residual','Direct +\nMAP detail','Residual +\nMAP detail'],rotation=20,ha='right');ax.set_ylabel('Patient-weighted pinball loss');ax.legend(frameon=False);fig.tight_layout();fig.savefig(F/'current_forecast.pdf');fig.savefig(F/'current_forecast.png',dpi=180);plt.close(fig)
fig,ax=plt.subplots(figsize=(7,4))
for policy in ['threshold','persistence','hysteresis']:
    z=a[(a.score=='direct_map_detail_0.9')&(a.policy==policy)].sort_values('budget');ax.plot(z.false_per_hour,z.sensitivity*100,'o-',label=policy)
ax.set_xlabel('Unmatched alerts per decision-exposure hour');ax.set_ylabel('Eligible episode sensitivity (%)');ax.set_ylim(bottom=0);ax.legend(frameon=False);fig.tight_layout();fig.savefig(F/'current_alerts.pdf');fig.savefig(F/'current_alerts.png',dpi=180);plt.close(fig)
print(json.dumps(mac,indent=2));print('Report generated')


==> anc/code/python/secondary_summary.py <==
"""Descriptive secondary contrasts from frozen predictions; no model fitting."""
from pathlib import Path
import numpy as np,pandas as pd
R=Path(__file__).resolve().parents[2];O=R/'results';p=pd.read_pickle(O/'test_predictions.pkl');p=p[p.labeled];rng=np.random.default_rng(2027);rows=[]
def loss(col,q):
    e=p.y-p[col];return pd.DataFrame({'subject':p.subjectid,'loss':np.maximum(q*e,(q-1)*e)}).groupby('subject').loss.mean()
for q in [.9,.95]:
    for a,b in [('direct','residual'),('direct_map_detail','direct'),('residual_map_detail','residual')]:
        z=(loss(f'{a}_{q}',q)-loss(f'{b}_{q}',q)).to_numpy();bs=np.array([rng.choice(z,len(z),replace=True).mean() for _ in range(2000)]);lo,hi=np.quantile(bs,[.025,.975]);rows.append({'model':a,'reference':b,'q':q,'difference':z.mean(),'lower':lo,'upper':hi})
pd.DataFrame(rows).to_csv(O/'test_secondary_pairs.csv',index=False);print(pd.DataFrame(rows).to_string(index=False))


==> anc/requirements.lock.txt <==
certifi==2026.10.23
charset-normalizer==3.5.2
cloudpickle==3.1.2
contourpy==1.4.0
cycler==0.12.1
fonttools==4.68.0
idna==3.20
joblib==1.6.0
kiwisolver==1.5.1
matplotlib==3.11.2
narwhals==2.28.0
numpy==2.5.4
packaging==26.3
pandas==3.1.0
pillow==13.0.0
pyparsing==3.3.3
python-dateutil==3.0.0
requests==2.34.2
scikit-learn==1.9.1
scipy==1.18.1
six==1.17.0
threadpoolctl==3.7.0
tzdata==2026.6
urllib3==2.8.0
xgboost==2.1.4


==> anc/results/alert_definition.json <==
{
  "matching": "one activation to one unmatched eligible future episode, earliest first; 1-15 minute lead",
  "precision": "captured eligible episodes / all activations, including ongoing, duplicate, unmatched",
  "exposure": "5 minutes per history-eligible decision opportunity; not continuously verified monitoring time",
  "state": "reset on missing decision-grid origin and nonfinite score; terminal reset counted",
  "censoring": "episode ending at missing minute or end of case is excluded",
  "selection": "maximum validation sensitivity under false alert budget; ties fewer total alerts then higher threshold",
  "sustained_alerts": "no additional episodes credited without a new activation"
}

==> anc/results/analysis_freeze.json <==
{
  "created_utc": "2026-10-31T06:50:04.221301+00:00",
  "primary": "residual versus calibrated persistence; subject-weighted q90 pinball loss, all labeled origins",
  "secondary": "all other models, q95, onset, no-jump, age/sex/volatility subgroups and alert policies; exploratory intervals, no multiplicity adjustment",
  "training": "training split only; no retraining on validation",
  "calibration": "none for learned models; training residual quantiles for persistence",
  "bootstrap": {
    "replicates": 2000,
    "seed": 2027,
    "unit": "subject"
  },
  "alerts": "validation-selected thresholds at .1/.25/.5 false alerts per decision-exposure hour; threshold/persistence/hysteresis; same activation-based matching",
  "sha256": {
    "results/windows.pkl": "1b536a53671b56562e8ef5db31de20df447547e6627613f0bbbc37d59f62b4d3",
    "results/episodes.csv": "a19520f3974e8318125cf0ea8faad53e7744bd1e4db20765f345f36b26b769bd",
    "results/validation_alert_selected.csv": "538fb8762638203b682f893d0ef14bbc72197738b5987f5024d98f0f15777023",
    "results/models/direct_0.5.ubj": "7f58f36afd02eb8516e745dfe05cecc5fd714f887701fe0f47d762ef6f9a65d9",
    "results/models/direct_0.9.ubj": "d25953365b3951895bcf2b02175852014f4b8a738e2f843d630a0fda3938e63c",
    "results/models/direct_0.95.ubj": "079da4c10eaa097bc638443eb116fb03d6c4807ae911a4ee740b8b37fe26ebc0",
    "results/models/direct_map_detail_0.5.ubj": "99758ae236873b26f1f2c18491088e0a2d27d8a6f4d672b2d31483eaccc225c3",
    "results/models/direct_map_detail_0.9.ubj": "eaefecb1139a378ac350a7ae7cd43a0d1242e9e8c20120cb0d44872d6b55d27d",
    "results/models/direct_map_detail_0.95.ubj": "87b6c8dfa4b5155b857ea8e4e68d1d46450946562a2490f33feb8b1a5b74f5fb",
    "results/models/last_map_0.5.ubj": "f4d71d06c93ec630949d5529e6760e314a0cdc58a229be714366777d95538e49",
    "results/models/last_map_0.9.ubj": "c25634b40fd6e3c830d437588c45f93c591b9681aeab475b7b544c3373995a6e",
    "results/models/last_map_0.95.ubj": "02c20e4adfc2ff7b8f2bbea6be9d437d65e0816674cacf16e5f6c3953603df42",
    "results/models/residual_0.5.ubj": "b46a1959bbfd43e48c69219d5308599828b2f44d74b0b63f58c679254520e163",
    "results/models/residual_0.9.ubj": "df574b7406392fa6eab897bf391b6db9c9280c57b51c7dcc7b0cd3943882827e",
    "results/models/residual_0.95.ubj": "a37fc0e915f4ae60b7ba9351a7df1d0c5a6b7eae25094bfe6086c49d6fc30443",
    "results/models/residual_map_detail_0.5.ubj": "7020f67f7edd27d1bad544aa70737359ec3dee35878cb6fceaa09706a51f1b59",
    "results/models/residual_map_detail_0.9.ubj": "e6bebabef2a09537173715361ee21cdf40f610ddfe9043ca0399f804470b6ce7",
    "results/models/residual_map_detail_0.95.ubj": "4b3f7f878cc11eba0ec80f476f6d06703ebbfdfdf8fe01e5c694febe089187e6",
    "code/python/alerts.py": "30380c49dfa5faaf8393d96940eafb11d1730474a2d88caf2fbbce6a5447f0a9",
    "code/python/checks.py": "a9324c6bdf5bbd5e4b9e8047553436e598cfccd9d7c710291afb62741a2cff89",
    "code/python/experiment.py": "7c14ac71262b4dd9e4d7ea44fda7380035900153d1d6c7fedac3d570853d445f",
    "code/python/final_test.py": "ac917891a76f0602e4219e9ad44c3ad09702bf144730c989e717d1f4b59c33eb",
    "code/python/iteration.py": "ee968f8a777348099961a7ee79adec176919abbb21964fe6e509de556c2ceebb",
    "code/python/prepare.py": "bd62b2a3579fcff2b46e28d53ca1d98a1e8956a9a7f303bb92bf79c969887aaa"
  }
}

==> anc/results/data_manifest.json <==
{
  "cohort": {
    "test": {
      "windows": 15575,
      "cases": 523,
      "subjects": 506
    },
    "train": {
      "windows": 70402,
      "cases": 2395,
      "subjects": 2307
    },
    "validation": {
      "windows": 14270,
      "cases": 505,
      "subjects": 491
    }
  },
  "sha256": {
    "data/clinical_data.csv": "7d6edb471e5eee3fde75e417084240c97bdbf6eff41cbd61e5dace44f1585ecf",
    "data/tracks.csv": "6bfda7ac524f2f219673b893e7d62e526c45e8f2daa02c47fc4442e613efd0bd",
    "results/windows.pkl": "1b536a53671b56562e8ef5db31de20df447547e6627613f0bbbc37d59f62b4d3",
    "code/python/prepare.py": "bd62b2a3579fcff2b46e28d53ca1d98a1e8956a9a7f303bb92bf79c969887aaa"
  },
  "origin_grid": "relative to floor(anesthesia start/60); history [t-30,t), future [t,t+15)",
  "history_eligible_origins": 119354
}

==> anc/results/experiment_manifest.json <==
{
  "status": "validation development only",
  "quantiles": [
    0.5,
    0.9,
    0.95
  ],
  "weighting": "equal subject totals, training weights normalised to mean 1",
  "quantile_crossing": "raw independent heads; no postprocessing",
  "train_windows": 70402,
  "validation_labeled_windows": 14270,
  "training_mean_ten_second_minus_minute_burden": 0.7240111549861272,
  "data_sha256": "1b536a53671b56562e8ef5db31de20df447547e6627613f0bbbc37d59f62b4d3",
  "code_sha256": "7c14ac71262b4dd9e4d7ea44fda7380035900153d1d6c7fedac3d570853d445f",
  "xgboost_version": "2.1.4"
}

==> anc/results/quantile_crossing.json <==
{
  "climatology": 0.0,
  "persistence": 0.0,
  "last_map": 0.0,
  "direct": 0.0027608346709470303,
  "residual": 0.0028892455858747996,
  "direct_map_detail": 0.0014125200642054574,
  "residual_map_detail": 0.0014125200642054574
}

==> anc/results/test_alerts.csv <==
score,policy,budget,on,activations,deactivations,false_alerts,duplicates,ongoing,captured,opportunities,origins,decision_exposure_hours,sensitivity,precision,false_per_hour,alerts_per_hour,turnover_per_hour,median_lead,sensitivity_lower,sensitivity_upper,false_rate_lower,false_rate_upper
persistence_0.9,threshold,0.1,31.833333333333336,699,699,41,0,647,11,589,18392,1532.6666666666667,0.01867572156196944,0.015736766809728183,0.026750761200521965,0.4560678555893867,0.9121357111787733,8.0,0.006385070708571711,0.03353301565690945,0.017949385041551247,0.03595261278601643
persistence_0.9,threshold,0.25,31.833333333333336,699,699,41,0,647,11,589,18392,1532.6666666666667,0.01867572156196944,0.015736766809728183,0.026750761200521965,0.4560678555893867,0.9121357111787733,8.0,0.006837315130830489,0.03347944233540336,0.018066361637950765,0.03619197956224706
persistence_0.9,threshold,0.5,9.333333333333334,759,759,549,0,120,90,589,18392,1532.6666666666667,0.15280135823429541,0.11857707509881422,0.3581992170508917,0.49521531100478466,0.9904306220095693,7.0,0.12498988673139158,0.1848747423497701,0.3316278964329296,0.387457003611159
persistence_0.9,persistence,0.1,549.3333333333334,0,0,0,0,0,0,589,18392,1532.6666666666667,0.0,0.0,0.0,0.0,0.0,,0.0,0.0,0.0,0.0
persistence_0.9,persistence,0.25,549.3333333333334,0,0,0,0,0,0,589,18392,1532.6666666666667,0.0,0.0,0.0,0.0,0.0,,0.0,0.0,0.0,0.0
persistence_0.9,persistence,0.5,9.333333333333334,739,739,553,0,104,82,589,18392,1532.6666666666667,0.13921901528013583,0.11096075778078485,0.3608090474119182,0.482166159199652,0.964332318399304,6.0,0.10975555795380963,0.17190535007860142,0.33522753204161304,0.39021117542839506
persistence_0.9,hysteresis,0.1,31.833333333333336,682,682,41,0,630,11,589,18392,1532.6666666666667,0.01867572156196944,0.016129032258064516,0.026750761200521965,0.4449760765550239,0.8899521531100478,8.0,0.0068344519015659955,0.0337654640579868,0.017891922747105014,0.036877838433956305
persistence_0.9,hysteresis,0.25,31.833333333333336,682,682,41,0,630,11,589,18392,1532.6666666666667,0.01867572156196944,0.016129032258064516,0.026750761200521965,0.4449760765550239,0.8899521531100478,8.0,0.007041328531609975,0.03294626884743164,0.01794088924614634,0.03622367641150151
persistence_0.9,hysteresis,0.5,9.333333333333334,759,759,549,0,120,90,589,18392,1532.6666666666667,0.15280135823429541,0.11857707509881422,0.3581992170508917,0.49521531100478466,0.9904306220095693,7.0,0.12440172063290846,0.18307908263319775,0.3313755375424165,0.3858763248083715
direct_0.9,threshold,0.1,37.99333877563482,656,656,129,0,489,38,589,18392,1532.6666666666667,0.06451612903225806,0.057926829268292686,0.0841670291431057,0.42801217920835144,0.8560243584167029,7.0,0.04271530025170802,0.0880924599773274,0.06717333099312806,0.10118198484665365
direct_0.9,threshold,0.25,29.779859670003255,816,816,249,0,488,79,589,18392,1532.6666666666667,0.13412563667232597,0.09681372549019608,0.16246193997390168,0.5324053936494128,1.0648107872988255,8.0,0.10668959205351611,0.16341116039794348,0.13752484615823424,0.18771719323773328
direct_0.9,threshold,0.5,16.657635370890297,1226,1226,744,7,301,174,589,18392,1532.6666666666667,0.29541595925297115,0.14192495921696574,0.48542844715093514,0.7999130056546324,1.5998260113092648,6.0,0.2570967957401531,0.3327387314340471,0.44663347084871924,0.530123335035522
direct_0.9,persistence,0.1,29.779859670003255,399,399,134,0,225,40,589,18392,1532.6666666666667,0.06791171477079797,0.10025062656641603,0.08742931709438886,0.26033057851239666,0.5206611570247933,6.0,0.045813669749823205,0.09018735895521741,0.07240477935094762,0.10394643875259076
direct_0.9,persistence,0.25,16.657635370890297,670,670,350,0,224,96,589,18392,1532.6666666666667,0.16298811544991512,0.14328358208955225,0.22836015658982164,0.4371465854719443,0.8742931709438886,6.0,0.13707078573901002,0.1896586096903701,0.20182406261355812,0.2545813213676978
direct_0.9,persistence,0.5,8.75502910614013,1021,1021,715,0,176,130,589,18392,1532.6666666666667,0.22071307300509338,0.12732615083251714,0.4665071770334928,0.6661591996520226,1.3323183993040453,6.0,0.1874926872074883,0.255396434104803,0.4300121039869451,0.5016990355251589
direct_0.9,hysteresis,0.1,37.99333877563482,504,504,84,0,400,20,589,18392,1532.6666666666667,0.03395585738539898,0.03968253968253968,0.0548064375815572,0.3288386254893432,0.6576772509786863,8.0,0.021666666666666667,0.04830200425754106,0.0432479158567894,0.06792024742443525
direct_0.9,hysteresis,0.25,23.66327540079753,695,695,295,1,318,81,589,18392,1532.6666666666667,0.13752122241086587,0.11654676258992806,0.19247498912570682,0.45345802522836015,0.9069160504567203,7.0,0.1096648126155122,0.16496805032692685,0.17033903333706824,0.2156184768491024
direct_0.9,hysteresis,0.5,9.811648241678872,1061,1061,755,1,162,143,589,18392,1532.6666666666667,0.2427843803056027,0.1347785108388313,0.49260548064375814,0.692257503262288,1.384515006524576,5.0,0.20517545143171115,0.28421270117442365,0.45958526367573993,0.5300023900814786
residual_0.9,threshold,0.1,36.7889488220215,689,689,101,0,553,35,589,18392,1532.6666666666667,0.059422750424448216,0.05079825834542816,0.06589821661591996,0.44954327968682034,0.8990865593736407,8.0,0.03972334973158003,0.0804310068065862,0.05235427596471536,0.07959129300192108
residual_0.9,threshold,0.25,27.354062016805017,780,780,208,2,499,71,589,18392,1532.6666666666667,0.12054329371816638,0.09102564102564102,0.13571117877337974,0.508916920400174,1.017833840800348,6.0,0.09433803443237407,0.14600168539325842,0.1138646297952974,0.15672160413197408
residual_0.9,threshold,0.5,16.914344787597656,1220,1220,740,7,300,173,589,18392,1532.6666666666667,0.2937181663837012,0.1418032786885246,0.4828186167899086,0.7959982601130926,1.5919965202261852,6.0,0.2552724215723833,0.3327180759594762,0.4399078256113376,0.5255777247903637
residual_0.9,persistence,0.1,27.354062016805017,374,374,116,0,222,36,589,18392,1532.6666666666667,0.06112054329371817,0.0962566844919786,0.07568508046976946,0.24401913875598086,0.4880382775119617,6.5,0.04207060577554534,0.08040345405186854,0.06136930405965651,0.09078457697630794
residual_0.9,persistence,0.25,16.914344787597656,672,672,349,0,223,100,589,18392,1532.6666666666667,0.1697792869269949,0.1488095238095238,0.22770769899956503,0.4384515006524576,0.8769030013049152,6.0,0.14285199670646356,0.1967505281352026,0.20217876994335587,0.25477022084004497
residual_0.9,persistence,0.5,8.531305313110352,1028,1028,723,0,176,129,589,18392,1532.6666666666667,0.21901528013582344,0.1254863813229572,0.47172683775554586,0.670726402783819,1.341452805567638,6.0,0.18399401709401708,0.25482727987152765,0.436359530129493,0.5085075451916109
residual_0.9,hysteresis,0.1,36.7889488220215,520,520,66,0,433,21,589,18392,1532.6666666666667,0.035653650254668934,0.04038461538461539,0.043062200956937795,0.3392779469334493,0.6785558938668986,8.0,0.022144895447632457,0.050966608084358524,0.03293923259102197,0.054027045303996345
residual_0.9,hysteresis,0.25,22.48852157592775,655,655,270,1,317,67,589,18392,1532.6666666666667,0.11375212224108659,0.10229007633587786,0.176163549369291,0.4273597216180948,0.8547194432361896,7.0,0.088964166978835,0.14004134061715634,0.15460443672580207,0.19778137031665224
residual_0.9,hysteresis,0.5,14.809961954752604,953,953,617,2,211,123,589,18392,1532.6666666666667,0.20882852292020374,0.12906610703043023,0.40256633318834273,0.6217920835145715,1.243584167029143,5.0,0.17636828112991512,0.24238141876651897,0.36936380240659095,0.4355663524371954
direct_map_detail_0.9,threshold,0.1,38.99328994750978,593,593,108,0,448,37,589,18392,1532.6666666666667,0.06281833616298811,0.06239460370994941,0.07046541974771639,0.38690735102218354,0.7738147020443671,8.0,0.04409055991437721,0.08547619047619044,0.05652789091096561,0.08453527272692828
direct_map_detail_0.9,threshold,0.25,30.43762194315593,782,782,233,1,484,64,589,18392,1532.6666666666667,0.10865874363327674,0.08184143222506395,0.15202261852979557,0.5102218355806872,1.0204436711613745,8.0,0.08480497286845456,0.13307604669587414,0.13034840884872484,0.1747188962347299
direct_map_detail_0.9,threshold,0.5,17.010259373982745,1254,1254,771,9,299,175,589,18392,1532.6666666666667,0.29711375212224106,0.13955342902711323,0.5030448020878643,0.8181818181818181,1.6363636363636362,6.0,0.2566965244033331,0.3357308783422643,0.46041806354333514,0.5484570526191425
direct_map_detail_0.9,persistence,0.1,30.43762194315593,380,380,128,0,218,34,589,18392,1532.6666666666667,0.057724957555178265,0.08947368421052632,0.08351457155284905,0.24793388429752064,0.4958677685950413,6.5,0.038458188153310105,0.07803395490402451,0.069342905389106,0.09930002620836871
direct_map_detail_0.9,persistence,0.25,17.010259373982745,685,685,353,0,236,96,589,18392,1532.6666666666667,0.16298811544991512,0.14014598540145987,0.23031752936059155,0.4469334493257938,0.8938668986515876,6.0,0.13582003711160623,0.1910864342384624,0.20420681855279738,0.25748493586939647
direct_map_detail_0.9,persistence,0.5,9.81580753326416,1005,1005,677,0,190,138,589,18392,1532.6666666666667,0.23429541595925296,0.1373134328358209,0.4417137886037407,0.6557198782079164,1.3114397564158329,6.0,0.20061665333929393,0.27047845390441366,0.4078315944650139,0.47701418889205055
direct_map_detail_0.9,hysteresis,0.1,38.99328994750978,467,467,70,0,376,21,589,18392,1532.6666666666667,0.035653650254668934,0.044967880085653104,0.04567203131796433,0.30469769464984775,0.6093953892996955,8.0,0.021035102783398228,0.05119672704996936,0.03537926022189777,0.05656699445075138
direct_map_detail_0.9,hysteresis,0.25,24.335871378580737,703,703,302,0,324,77,589,18392,1532.6666666666667,0.1307300509337861,0.10953058321479374,0.19704219225750325,0.4586776859504132,0.9173553719008264,8.0,0.10610285755282513,0.15639919460355306,0.17482252745989169,0.2190514145858285
direct_map_detail_0.9,hysteresis,0.5,14.735408719380686,966,966,630,2,209,125,589,18392,1532.6666666666667,0.21222410865874364,0.12939958592132506,0.41104828186167897,0.6302740321879078,1.2605480643758156,5.0,0.18010585598312331,0.24840296961325964,0.37798312836887527,0.44442159503645007
residual_map_detail_0.9,threshold,0.1,37.739860534668004,650,650,95,0,527,28,589,18392,1532.6666666666667,0.04753820033955857,0.043076923076923075,0.06198347107438016,0.42409743366681163,0.8481948673336233,6.0,0.031198535725584127,0.0645647610961747,0.047935381020463415,0.07680111069256847
residual_map_detail_0.9,threshold,0.25,22.61183293660482,908,908,385,5,411,107,589,18392,1532.6666666666667,0.18166383701188454,0.11784140969162996,0.2511961722488038,0.592431491953023,1.184862983906046,6.0,0.1494409522583598,0.2142979872361315,0.22233428844106767,0.2806386067117165
residual_map_detail_0.9,threshold,0.5,17.292442067464187,1238,1238,751,11,299,177,589,18392,1532.6666666666667,0.300509337860781,0.1429725363489499,0.4899956502827316,0.807742496737712,1.615484993475424,6.0,0.2610739618552667,0.34017388978063134,0.4464996368440857,0.5325865805467404
residual_map_detail_0.9,persistence,0.1,27.523517227172853,360,360,116,0,209,35,589,18392,1532.6666666666667,0.059422750424448216,0.09722222222222222,0.07568508046976946,0.23488473249238798,0.46976946498477595,5.0,0.04187460027409776,0.07731313578062803,0.06119359589327425,0.09127496498369739
residual_map_detail_0.9,persistence,0.25,17.292442067464187,690,690,363,0,227,100,589,18392,1532.6666666666667,0.1697792869269949,0.14492753623188406,0.23684210526315788,0.45019573727707696,0.9003914745541539,6.0,0.14263745091503746,0.19808788696705956,0.21100830615066513,0.26423728039898964
residual_map_detail_0.9,persistence,0.5,9.585158284505209,988,988,663,0,189,136,589,18392,1532.6666666666667,0.23089983022071306,0.13765182186234817,0.43257938234014787,0.6446280991735537,1.2892561983471074,6.0,0.19650835203522693,0.26565221870492817,0.3975554341206598,0.4671968791377555
residual_map_detail_0.9,hysteresis,0.1,27.523517227172853,555,555,123,0,393,39,589,18392,1532.6666666666667,0.06621392190152801,0.07027027027027027,0.08025228360156589,0.36211396259243145,0.7242279251848629,8.0,0.047243062056054184,0.08589041172710041,0.06696090659852291,0.0936291211134809
residual_map_detail_0.9,hysteresis,0.25,22.61183293660482,655,655,261,0,328,66,589,18392,1532.6666666666667,0.11205432937181664,0.10076335877862595,0.17029143105698127,0.4273597216180948,0.8547194432361896,8.0,0.08866702486461182,0.13594220856035158,0.14979314234958926,0.1915963547007544
residual_map_detail_0.9,hysteresis,0.5,14.897038205464668,955,955,612,2,210,131,589,18392,1532.6666666666667,0.22241086587436332,0.13717277486910995,0.3993040452370596,0.6230969986950848,1.2461939973901697,5.0,0.18874172185430463,0.25705174666237157,0.3691136320516835,0.4327195860713785


==> anc/results/test_bootstrap.csv <==
model,q,subset,difference,lower,upper
climatology,0.9,all,1.5577554891515943,0.9520342123804236,2.2541097933534076
climatology,0.9,onset,0.060275629832579655,-0.02857046281713807,0.14524762882010397
climatology,0.9,no_jump,1.6102931241095648,0.9751899011487527,2.35704405144311
climatology,0.9,female,1.0180523922191729,0.46456271379338054,1.7674833323055579
climatology,0.9,male,1.9597412441081563,1.0428868596140508,3.034181266939421
climatology,0.9,age_lt65,1.766029614547103,0.9336167538222386,2.7991597664030596
climatology,0.9,age_ge65,1.2142667483160692,0.534311463757352,2.042012947860368
climatology,0.9,volatility_low,1.7751196669215175,1.104056905193724,2.5920852008881154
climatology,0.9,volatility_high,1.429555753353968,0.8077183299765647,2.1999754640487974
climatology,0.95,all,1.3590448855109745,0.8089970213660799,2.0010228062086837
climatology,0.95,onset,0.04013630541021645,-0.14274079470595524,0.198909204287338
climatology,0.95,no_jump,1.4534998703617967,0.8854037892155817,2.0881198915381076
climatology,0.95,female,0.9252949267980592,0.47501604958551286,1.5177061941951813
climatology,0.95,male,1.6821138202764558,0.86945578995832,2.7361453102857802
climatology,0.95,age_lt65,1.5488190818720435,0.8079100400616434,2.6069197803458266
climatology,0.95,age_ge65,1.0460664988421953,0.5279990478225977,1.7293674170437112
climatology,0.95,volatility_low,1.555761346951114,0.942774663989743,2.299394393144149
climatology,0.95,volatility_high,1.2507871050980204,0.6926744910015113,1.9426553531205493
last_map,0.9,all,-0.3615835284210688,-0.46274219644689885,-0.2712577290657467
last_map,0.9,onset,-0.4222241402972687,-0.5773133342344668,-0.28157325979290393
last_map,0.9,no_jump,-0.3028066757293011,-0.4387349210974225,-0.18569188060332611
last_map,0.9,female,-0.2948247736443021,-0.419537415058752,-0.18353456914583538
last_map,0.9,male,-0.41130729059962606,-0.560006247682769,-0.27600719028409176
last_map,0.9,age_lt65,-0.3995386584726785,-0.5356476734728945,-0.2791131335333164
last_map,0.9,age_ge65,-0.29898737152967064,-0.4429121524909811,-0.16792694581250608
last_map,0.9,volatility_low,-0.4110437087391859,-0.5394398589158107,-0.2983414678276921
last_map,0.9,volatility_high,-0.35897970866586587,-0.5265922558888277,-0.22961269284144792
last_map,0.95,all,-0.35463027227006305,-0.46196267562115106,-0.2605160773728355
last_map,0.95,onset,-0.360852467041548,-0.5281095469797485,-0.20417261109505722
last_map,0.95,no_jump,-0.29550334731328515,-0.4395283419482883,-0.15913622882998543
last_map,0.95,female,-0.26776041066648765,-0.3850125660403261,-0.1607234947532274
last_map,0.95,male,-0.4193333416023813,-0.5873664132317754,-0.273315379252365
last_map,0.95,age_lt65,-0.4252371372100314,-0.5728096115067577,-0.3055232372227626
last_map,0.95,age_ge65,-0.23818439553660742,-0.38998932987378937,-0.09127053630473038
last_map,0.95,volatility_low,-0.38281940004560877,-0.5211151793740105,-0.25824376870149796
last_map,0.95,volatility_high,-0.3505429413239655,-0.5188053110446719,-0.21531071019489909
direct,0.9,all,-0.7041930122793146,-0.894033520470257,-0.5351743977022045
direct,0.9,onset,-0.7425263350690693,-1.0189624019664703,-0.4868680451181693
direct,0.9,no_jump,-0.7153498092919973,-1.0553625207497324,-0.4587853388917843
direct,0.9,female,-0.5429422783132515,-0.7827366213926448,-0.3556230591681897
direct,0.9,male,-0.824297007233348,-1.1030045866130016,-0.5816112317806671
direct,0.9,age_lt65,-0.7098908762971653,-0.9415233217895809,-0.504816555351749
direct,0.9,age_ge65,-0.6947960114121787,-1.0022220211642092,-0.4350025366472664
direct,0.9,volatility_low,-0.5992390115631329,-0.7922582930354158,-0.42675056649833515
direct,0.9,volatility_high,-0.724993823969898,-0.9754884979295659,-0.4932495475022747
direct,0.95,all,-0.6661615171354575,-0.8498447865663329,-0.49753442553411303
direct,0.95,onset,-0.7706484399531082,-1.1423720110091822,-0.4667135483923849
direct,0.95,no_jump,-0.6468676347644755,-0.9753730959410255,-0.400204701716647
direct,0.95,female,-0.49735146457754714,-0.748106065304392,-0.2951946641166029
direct,0.95,male,-0.7918959011096252,-1.0761264535132995,-0.5368750796304388
direct,0.95,age_lt65,-0.7056583654610482,-0.9327530153908208,-0.49657060552274346
direct,0.95,age_ge65,-0.6010227358655043,-0.9263496715624101,-0.3199749858938905
direct,0.95,volatility_low,-0.5556769481026632,-0.7446494558495078,-0.3872608165881929
direct,0.95,volatility_high,-0.6983407319717105,-0.9555998003258999,-0.46189785267510824
residual,0.9,all,-0.6440150492239058,-0.813798701592155,-0.4873398144876795
residual,0.9,onset,-0.7507849924961899,-1.086026001746321,-0.4923783183582107
residual,0.9,no_jump,-0.6288520585972699,-0.875950893047405,-0.42470821507745216
residual,0.9,female,-0.5027674969603895,-0.7265340207041839,-0.31741136283244414
residual,0.9,male,-0.7492201226339734,-1.0160320797030526,-0.5197314263668684
residual,0.9,age_lt65,-0.664983235162828,-0.8847028957924524,-0.47403154192786795
residual,0.9,age_ge65,-0.6094340095864168,-0.9027522652050703,-0.3495541480095859
residual,0.9,volatility_low,-0.5860411039463056,-0.7584167423919972,-0.4276334880118771
residual,0.9,volatility_high,-0.6443099204897839,-0.8879325705998853,-0.4339802849003432
residual,0.95,all,-0.6265353554831377,-0.8114095452924708,-0.46187433774395686
residual,0.95,onset,-0.7512745230423327,-1.0993602545272179,-0.478361556739082
residual,0.95,no_jump,-0.5869076399154707,-0.8514812305379159,-0.36884695091113673
residual,0.95,female,-0.4707080182606684,-0.7308522332054636,-0.28973501449074684
residual,0.95,male,-0.7425998549315975,-1.0106593279133567,-0.4998556203695797
residual,0.95,age_lt65,-0.6822199924082847,-0.8962591068707947,-0.4905624380456571
residual,0.95,age_ge65,-0.5346994359469004,-0.8665639865874559,-0.26939083396305163
residual,0.95,volatility_low,-0.5257793740117881,-0.7058223107134552,-0.37801666365816955
residual,0.95,volatility_high,-0.6785433654812024,-0.93011396746614,-0.4502143577075571
direct_map_detail,0.9,all,-0.7069019535002625,-0.8924293152358348,-0.5344688088957011
direct_map_detail,0.9,onset,-0.7651492885825467,-1.0909419906275437,-0.4894235225802313
direct_map_detail,0.9,no_jump,-0.7412107398149737,-1.0609942610829848,-0.4999715252122763
direct_map_detail,0.9,female,-0.5234731890016597,-0.749530283518232,-0.3320036550573901
direct_map_detail,0.9,male,-0.8435247574026701,-1.1222809495028614,-0.5951891660140181
direct_map_detail,0.9,age_lt65,-0.7186383318712306,-0.9717920970119823,-0.5087759869418806
direct_map_detail,0.9,age_ge65,-0.6875461462392415,-1.0116316419809255,-0.41104286489957326
direct_map_detail,0.9,volatility_low,-0.5954744582355604,-0.7964153037997835,-0.42030569376818416
direct_map_detail,0.9,volatility_high,-0.716284635116644,-0.9745523913483575,-0.4875539219268922
direct_map_detail,0.95,all,-0.6738810915687732,-0.8590189769170596,-0.508855836164325
direct_map_detail,0.95,onset,-0.8114841126957117,-1.180063775047529,-0.501736566806181
direct_map_detail,0.95,no_jump,-0.6706107510784126,-0.9991913811484363,-0.4298104386551729
direct_map_detail,0.95,female,-0.5026539311657248,-0.7517501915578514,-0.31541451245200197
direct_map_detail,0.95,male,-0.8014158041448368,-1.0976581833805068,-0.5582666897683741
direct_map_detail,0.95,age_lt65,-0.7148955575068154,-0.9452442786741768,-0.5046590926430252
direct_map_detail,0.95,age_ge65,-0.6062394330845674,-0.9428923643667381,-0.32450010189597206
direct_map_detail,0.95,volatility_low,-0.5424752709048908,-0.731782222656676,-0.38545856390700506
direct_map_detail,0.95,volatility_high,-0.7165271600463284,-0.9746285006544987,-0.4873258948060845
residual_map_detail,0.9,all,-0.6542308277921234,-0.8270937485582732,-0.49816153668783997
residual_map_detail,0.9,onset,-0.7629390751064397,-1.1214288445336644,-0.4922161618704232
residual_map_detail,0.9,no_jump,-0.6555251056185394,-0.9015351569879086,-0.4637430013096829
residual_map_detail,0.9,female,-0.506318792963519,-0.7419979271055211,-0.3099157500105612
residual_map_detail,0.9,male,-0.7643997916644631,-1.0125579424145705,-0.5391285719475454
residual_map_detail,0.9,age_lt65,-0.6765120254174931,-0.9086601390680162,-0.47225941201648947
residual_map_detail,0.9,age_ge65,-0.6174843500330055,-0.93644941769612,-0.3653584388783761
residual_map_detail,0.9,volatility_low,-0.5861806589634554,-0.7566506736405862,-0.4303735054272947
residual_map_detail,0.9,volatility_high,-0.6554625089004904,-0.8885735563151802,-0.43909205073579133
residual_map_detail,0.95,all,-0.6432017188616822,-0.8477019033232709,-0.4715289149502906
residual_map_detail,0.95,onset,-0.80245284261842,-1.2343461034043943,-0.45506524634605394
residual_map_detail,0.95,no_jump,-0.6149437563007206,-0.8981713156537575,-0.4020871386643744
residual_map_detail,0.95,female,-0.49308466805964823,-0.7792250074176457,-0.28347970029251657
residual_map_detail,0.95,male,-0.7550130394590594,-1.0515320477036105,-0.5190090552662315
residual_map_detail,0.95,age_lt65,-0.6921396395171721,-0.9101486827664231,-0.4995156552622916
residual_map_detail,0.95,age_ge65,-0.5624925827021051,-0.9114297794059525,-0.26779940585488454
residual_map_detail,0.95,volatility_low,-0.5207159438796685,-0.6893113518101787,-0.36931815545994995
residual_map_detail,0.95,volatility_high,-0.6983697256248197,-0.9522421040505832,-0.4656951588809688


==> anc/results/test_evaluation.complete.json <==
{
  "freeze_sha256": "7b0f30b281c346d57fa7105832338fa1d311d7eae7d4ae82d86fed7f13f52e48",
  "test_predictions_sha256": "fbe657ce8aeace73636c73bb345f9a9545b24a6fd26c7d5fb7b29c98285dcd92",
  "volatility_threshold": 4.810232137151225
}

==> anc/results/test_metrics.csv <==
model,q,subset,loss,coverage_le,coverage_lt,subjects,windows
climatology,0.5,all,3.0273148175678606,0.6942891441706528,0.0,506,15575
climatology,0.5,onset,2.0100661424249187,0.7311317723603121,0.0,502,12969
climatology,0.5,no_jump,2.5654184593123617,0.7651501257059804,0.0,462,7010
climatology,0.5,female,2.3525705277586213,0.7231892930452601,0.0,216,5927
climatology,0.5,male,3.529882978253362,0.6727635160433593,0.0,290,9648
climatology,0.5,age_lt65,2.853043946458808,0.718705162609844,0.0,315,9580
climatology,0.5,age_ge65,3.3147248929571336,0.6540218886295786,0.0,191,5995
climatology,0.5,volatility_low,2.94001542138808,0.7060800521218447,0.0,480,7864
climatology,0.5,volatility_high,3.1224096633601732,0.6825567025714601,0.0,501,7711
climatology,0.9,all,4.457605980538796,0.9003608295271034,0.899695629252227,506,15575
climatology,0.9,onset,3.0778823372449913,0.925939478682046,0.9250562295717052,502,12969
climatology,0.9,no_jump,4.162574154864061,0.9122841199888861,0.9122068163401539,462,7010
climatology,0.9,female,3.5597596118625736,0.9159787053586221,0.9151977937818406,216,5927
climatology,0.9,male,5.126346724104534,0.8887282047698344,0.8881491894646529,290,9648
climatology,0.9,age_lt65,4.354382095263665,0.9079910975871825,0.9073103602913783,315,9580
climatology,0.9,age_ge65,4.627844325364275,0.8877768795850879,0.8871373031928936,191,5995
climatology,0.9,volatility_low,4.377747911951557,0.8997334153502199,0.8992819189621911,480,7864
climatology,0.9,volatility_high,4.5340849141007356,0.8980438367956138,0.8975323810745772,501,7711
climatology,0.95,all,3.6212592920308833,0.9467619535605751,0.946656205298098,506,15575
climatology,0.95,onset,2.502450812596099,0.9629458770104415,0.9629229800923667,502,12969
climatology,0.95,no_jump,3.4827484351924927,0.9556629911475555,0.9556236365627463,462,7010
climatology,0.95,female,2.90777832987468,0.959829353226552,0.9596800103352736,216,5927
climatology,0.95,male,4.152679594878263,0.9370289938093649,0.9369557160290295,290,9648
climatology,0.95,age_lt65,3.586341062623097,0.950689824718548,0.9506601555300004,315,9580
climatology,0.95,age_ge65,3.678846947860479,0.9402840508654892,0.9400528318789925,191,5995
climatology,0.95,volatility_low,3.572730363823743,0.948179059769425,0.9480440041425529,480,7864
climatology,0.95,volatility_high,3.656812005532533,0.9443891388569493,0.944347555357282,501,7711
persistence,0.5,all,3.3917293915497893,0.7524219965838086,0.06184392705364571,506,15575
persistence,0.5,onset,2.0100661424249187,0.7311317723603121,0.0,502,12969
persistence,0.5,no_jump,2.786729508045857,0.820722960951795,0.05753192062927168,462,7010
persistence,0.5,female,2.9732824974863963,0.7748688613314281,0.055316870598267384,216,5927
persistence,0.5,male,3.7034001816107986,0.7357029524959262,0.06670545875834129,290,9648
persistence,0.5,age_lt65,2.910864418192806,0.7714930795751958,0.05675718380342514,315,9580
persistence,0.5,age_ge65,4.184778954939579,0.7209696869383266,0.07023305859196759,191,5995
persistence,0.5,volatility_low,2.5868158176427998,0.7503417689224573,0.04737309552103226,480,7864
persistence,0.5,volatility_high,3.8910499214843184,0.747265713514107,0.06889360947284004,501,7711
persistence,0.9,all,2.8998504913872014,0.9071484204302069,0.9061885597364808,506,15575
persistence,0.9,onset,3.017606707412411,0.8935054230949218,0.8927258482646805,502,12969
persistence,0.9,no_jump,2.552281030754497,0.9294562297856763,0.9294562297856763,462,7010
persistence,0.9,female,2.541707219643401,0.9171728734365105,0.915190243624226,216,5927
persistence,0.9,male,3.1666054799963774,0.8996819312944775,0.8994838572545744,290,9648
persistence,0.9,age_lt65,2.588352480716561,0.9182148591907147,0.917271966194705,315,9580
persistence,0.9,age_ge65,3.4135775770482057,0.8888974873958617,0.8879096433263209,191,5995
persistence,0.9,volatility_low,2.6026282450300395,0.9032527365966789,0.9025275571708417,480,7864
persistence,0.9,volatility_high,3.1045291607467673,0.9043433746021451,0.9035519937720302,501,7711
persistence,0.95,all,2.26221440651991,0.9505800740843781,0.9505800740843781,506,15575
persistence,0.95,onset,2.4623145071858827,0.9386030254386911,0.9386030254386911,502,12969
persistence,0.95,no_jump,2.0292485648306964,0.9601104627144986,0.9601104627144986,462,7010
persistence,0.95,female,1.982483403076621,0.9598829040377731,0.9598829040377731,216,5927
persistence,0.95,male,2.470565774601807,0.9436510697052973,0.9436510697052973,290,9648
persistence,0.95,age_lt65,2.0375219807510536,0.9556016706958275,0.9556016706958275,315,9580
persistence,0.95,age_ge65,2.6327804490182842,0.9422983833377465,0.9422983833377465,191,5995
persistence,0.95,volatility_low,2.016969016872629,0.9531341414573435,0.9531341414573435,480,7864
persistence,0.95,volatility_high,2.4060249004345136,0.9458352786436468,0.9458352786436468,501,7711
last_map,0.5,all,2.6001451337525805,0.7465528870348757,0.10695103369850664,506,15575
last_map,0.5,onset,1.981454173518609,0.7470213460612573,0.0634851458367417,502,12969
last_map,0.5,no_jump,2.1821878290614958,0.8167614581419608,0.1119132363328092,462,7010
last_map,0.5,female,2.180978208238973,0.7746877712354279,0.10806132707026564,216,5927
last_map,0.5,male,2.9123522231006476,0.7255972491475677,0.10612405656643785,290,9648
last_map,0.5,age_lt65,2.277573521851389,0.7639029361054981,0.09832805320898604,315,9580
last_map,0.5,age_ge65,3.132134964898525,0.717938931761336,0.1211721795320092,191,5995
last_map,0.5,volatility_low,2.3123861015947664,0.7449915821825938,0.09836126602339236,480,7864
last_map,0.5,volatility_high,2.843847737690097,0.7423118471055706,0.11123139762115532,501,7711
last_map,0.9,all,2.5382669629661327,0.9093754678325708,0.9093754678325708,506,15575
last_map,0.9,onset,2.5953825671151427,0.8927390078659474,0.8927390078659474,502,12969
last_map,0.9,no_jump,2.249474355025195,0.9418413426483698,0.9418413426483698,462,7010
last_map,0.9,female,2.246882445999099,0.919122947416781,0.919122947416781,216,5927
last_map,0.9,male,2.7552981893967514,0.9021152761422625,0.9021152761422625,290,9648
last_map,0.9,age_lt65,2.188813822243883,0.9165948776392089,0.9165948776392089,315,9580
last_map,0.9,age_ge65,3.1145902055185357,0.8974691113451834,0.8974691113451834,191,5995
last_map,0.9,volatility_low,2.1915845362908537,0.9161214958780945,0.9161214958780945,480,7864
last_map,0.9,volatility_high,2.7455494520809016,0.8991100984047554,0.8991100984047554,501,7711
last_map,0.95,all,1.9075841342498465,0.9520303647795048,0.9520303647795048,506,15575
last_map,0.95,onset,2.101462040144335,0.9361742261963553,0.9361742261963553,502,12969
last_map,0.95,no_jump,1.7337452175174108,0.9651275251081533,0.9651275251081533,462,7010
last_map,0.95,female,1.714722992410133,0.9557064207846655,0.9557064207846655,216,5927
last_map,0.95,male,2.0512324329994254,0.9492923368584196,0.9492923368584196,290,9648
last_map,0.95,age_lt65,1.6122848435410222,0.957892757989319,0.957892757989319,315,9580
last_map,0.95,age_ge65,2.3945960534816764,0.9423620199570362,0.9423620199570362,191,5995
last_map,0.95,volatility_low,1.6341496168270202,0.9596744867115599,0.9596744867115599,480,7864
last_map,0.95,volatility_high,2.0554819591105478,0.9456824009277254,0.9456824009277254,501,7711
direct,0.5,all,2.3621680549680066,0.7520653899194529,0.1880338387295135,506,15575
direct,0.5,onset,1.9416761004830094,0.7529524417196085,0.14532759795177672,502,12969
direct,0.5,no_jump,1.9186240842714508,0.8201919175797178,0.1947314381435128,462,7010
direct,0.5,female,1.996749467858693,0.7792276036785137,0.1895447407111721,216,5927
direct,0.5,male,2.634341899159772,0.731834223809256,0.18690847725351947,290,9648
direct,0.5,age_lt65,2.1406409730497886,0.7682851458611936,0.17352921381860373,315,9580
direct,0.5,age_ge65,2.727513765984964,0.7253155306438073,0.21195507876583058,191,5995
direct,0.5,volatility_low,2.2273471787757146,0.7523916127438894,0.1605547281431137,480,7864
direct,0.5,volatility_high,2.5406312408926293,0.7468241981704988,0.21428072312816174,501,7711
direct,0.9,all,2.195657479107887,0.9121387015143694,0.9073155757159205,506,15575
direct,0.9,onset,2.275080372343342,0.8941742313625095,0.8892547391872714,502,12969
direct,0.9,no_jump,1.8369312214624993,0.9450474365086152,0.9387533762734397,462,7010
direct,0.9,female,1.9987649413301496,0.9193330126562438,0.912941544184496,216,5927
direct,0.9,male,2.3423084727630297,0.9067801801121458,0.9031251992013953,290,9648
direct,0.9,age_lt65,1.8784616044193958,0.9207498307066146,0.9167547414375642,315,9580
direct,0.9,age_ge65,2.718781565636027,0.8979371010140695,0.8917483652325818,191,5995
direct,0.9,volatility_low,2.003389233466907,0.9005838504745287,0.8922025898673778,480,7864
direct,0.9,volatility_high,2.3795353367768697,0.9140258956745739,0.9111371891583976,501,7711
direct,0.95,all,1.596052889384452,0.9499695419807858,0.9497271405526136,506,15575
direct,0.95,onset,1.6916660672327744,0.9363133658481885,0.9360571010275397,502,12969
direct,0.95,no_jump,1.3823809300662204,0.9670521613567041,0.9669537748946813,462,7010
direct,0.95,female,1.485131938499074,0.9535500084939874,0.9529821607039174,216,5927
direct,0.95,male,1.6786698734921817,0.947302711750263,0.947302711750263,290,9648
direct,0.95,age_lt65,1.3318636152900056,0.9584672651213518,0.9580778837795895,315,9580
direct,0.95,age_ge65,2.0317577131527793,0.9359549724034126,0.9359549724034126,191,5995
direct,0.95,volatility_low,1.4612920687699655,0.9437580041185128,0.9416746707851795,480,7864
direct,0.95,volatility_high,1.7076841684628026,0.9510808410220857,0.9509901133864479,501,7711
residual,0.5,all,2.60917426342077,0.7483875602427886,0.31324983667323886,506,15575
residual,0.5,onset,1.9848234611298974,0.7420800903195025,0.2780439783585987,502,12969
residual,0.5,no_jump,2.2010245692736814,0.816087556908684,0.32735788937955096,462,7010
residual,0.5,female,2.1942727618593683,0.7704984699040599,0.31453345377841396,216,5927
residual,0.5,male,2.9182043473423653,0.7319187447709452,0.3122937632431774,290,9648
residual,0.5,age_lt65,2.281377618109778,0.7660177649744719,0.2993061698913173,315,9580
residual,0.5,age_ge65,3.1497812962635043,0.7193115681460335,0.33624593633975863,191,5995
residual,0.5,volatility_low,2.223232258279296,0.7453620965913562,0.26692559815210765,480,7864
residual,0.5,volatility_high,2.9259750083378915,0.7413667721101214,0.3511657509295697,501,7711
residual,0.9,all,2.2558354421632956,0.9117821614145517,0.9079316972987652,506,15575
residual,0.9,onset,2.2668217149162215,0.8938952530585949,0.889940726532217,502,12969
residual,0.9,no_jump,1.9234289721572266,0.9442195034382378,0.9402856038306409,462,7010
residual,0.9,female,2.0389397226830117,0.9195537464456587,0.9148224623410056,216,5927
residual,0.9,male,2.417385357362404,0.9059936704948309,0.9027992654052347,290,9648
residual,0.9,age_lt65,1.9233692455537335,0.919170376029113,0.9158444193079702,315,9580
residual,0.9,age_ge65,2.804143567461789,0.8995974095633121,0.8948819201631653,191,5995
residual,0.9,volatility_low,2.016587141083734,0.8961375488353204,0.8899162429893878,480,7864
residual,0.9,volatility_high,2.4602192402569836,0.9134262811225892,0.9106100942667729,501,7711
residual,0.95,all,1.6356790510367718,0.9505869355558703,0.9503445341276979,506,15575
residual,0.95,onset,1.7110399841435502,0.9352899858752046,0.9350337210545558,502,12969
residual,0.95,no_jump,1.442340924915225,0.9678318119838625,0.9678318119838625,462,7010
residual,0.95,female,1.5117753848159523,0.9536704612933343,0.9531026135032644,216,5927
residual,0.95,male,1.7279659196702095,0.948290240523828,0.948290240523828,290,9648
residual,0.95,age_lt65,1.3553019883427688,0.9591859419096098,0.9587965605678477,315,9580
residual,0.95,age_ge65,2.0980810130713836,0.9364053282185507,0.9364053282185507,191,5995
residual,0.95,volatility_low,1.491189642860841,0.945670519156795,0.9434775367006547,480,7864
residual,0.95,volatility_high,1.7274815349533108,0.9525436328062263,0.9524982689884075,501,7711
direct_map_detail,0.5,all,2.334165855430527,0.752603673978257,0.23426845925649226,506,15575
direct_map_detail,0.5,onset,1.947912012337814,0.75262074390041,0.19460619160764425,502,12969
direct_map_detail,0.5,no_jump,1.8822549700353062,0.8210697478841867,0.2445771521828,462,7010
direct_map_detail,0.5,female,1.9750616838299537,0.7808452612058895,0.2350729428829437,216,5927
direct_map_detail,0.5,male,2.601636548760609,0.731568560732848,0.23366925765885943,290,9648
direct_map_detail,0.5,age_lt65,2.1066830944223454,0.7693335148922654,0.22197588081494518,315,9580
direct_map_detail,0.5,age_ge65,2.7093337597110354,0.725012575088662,0.2545415598276301,191,5995
direct_map_detail,0.5,volatility_low,2.200387974434961,0.7528852035552414,0.21394216271810243,480,7864
direct_map_detail,0.5,volatility_high,2.518718208781454,0.7480435211541225,0.2566378146191085,501,7711
direct_map_detail,0.9,all,2.1929485378869398,0.9130361599641085,0.9080167519748852,506,15575
direct_map_detail,0.9,onset,2.2524574188298647,0.8941814307192383,0.8889787582426358,502,12969
direct_map_detail,0.9,no_jump,1.811070290939523,0.9433635543597562,0.9372348263212108,462,7010
direct_map_detail,0.9,female,2.0182340306417412,0.9200726968538463,0.913417290014644,216,5927
direct_map_detail,0.9,male,2.323080722593707,0.9077951531772691,0.9039942822625129,290,9648
direct_map_detail,0.9,age_lt65,1.8697141488453308,0.9219733726274334,0.9181826173529941,315,9580
direct_map_detail,0.9,age_ge65,2.726031430808964,0.8982967778230225,0.8912510577649146,191,5995
direct_map_detail,0.9,volatility_low,2.0071537867944795,0.8998556259153808,0.8903319382861754,480,7864
direct_map_detail,0.9,volatility_high,2.388244525630124,0.9149010335996253,0.9129940752400969,501,7711
direct_map_detail,0.95,all,1.588333314951136,0.9522539411330405,0.9522539411330405,506,15575
direct_map_detail,0.95,onset,1.6508303944901712,0.9386887398083319,0.9386887398083319,502,12969
direct_map_detail,0.95,no_jump,1.3586378137522837,0.9696539935697085,0.9696539935697085,462,7010
direct_map_detail,0.95,female,1.4798294719108962,0.9556232198161491,0.9556232198161491,216,5927
direct_map_detail,0.95,male,1.66914997045697,0.9497444094242422,0.9497444094242422,290,9648
direct_map_detail,0.95,age_lt65,1.3226264232442382,0.9607241811233486,0.9607241811233486,315,9580
direct_map_detail,0.95,age_ge65,2.0265410159337165,0.9382846971699668,0.9382846971699668,191,5995
direct_map_detail,0.95,volatility_low,1.4744937459677383,0.9475808410567947,0.9475808410567947,480,7864
direct_map_detail,0.95,volatility_high,1.6894977403881848,0.953200390379125,0.953200390379125,501,7711
residual_map_detail,0.5,all,2.567308042765821,0.7467277856043426,0.2746366246604333,506,15575
residual_map_detail,0.5,onset,1.9781666406814788,0.7407312044616922,0.232034061762299,502,12969
residual_map_detail,0.5,no_jump,2.1710717133314357,0.816733446507538,0.2975833876454319,462,7010
residual_map_detail,0.5,female,2.154055982492824,0.7695865159826982,0.27267471040997415,216,5927
residual_map_detail,0.5,male,2.875109577313984,0.7297019726328777,0.27609791251594773,290,9648
residual_map_detail,0.5,age_lt65,2.252354314934132,0.7638097440473842,0.26259859882128384,315,9580
residual_map_detail,0.5,age_ge65,3.0867343478285525,0.7185559693239338,0.29448991334803576,191,5995
residual_map_detail,0.5,volatility_low,2.214736771045508,0.7429598669508853,0.25698786837393844,480,7864
residual_map_detail,0.5,volatility_high,2.865910785193438,0.7418754491612625,0.28919330367921875,501,7711
residual_map_detail,0.9,all,2.2456196635950785,0.9130661811241645,0.9087255143991568,506,15575
residual_map_detail,0.9,onset,2.2546676323059716,0.8944710871056463,0.8899835586096048,502,12969
residual_map_detail,0.9,no_jump,1.8967559251359571,0.9436858933428077,0.9375378047705911,462,7010
residual_map_detail,0.9,female,2.0353884266798823,0.9216325450332413,0.9182778089583505,216,5927
residual_map_detail,0.9,male,2.4022056883319145,0.906685716971197,0.9016107018998955,290,9648
residual_map_detail,0.9,age_lt65,1.911840455299068,0.9207040212507651,0.9173007114347624,315,9580
residual_map_detail,0.9,age_ge65,2.7960932270152,0.9004697432190375,0.8945831737383413,191,5995
residual_map_detail,0.9,volatility_low,2.0164475860665845,0.9001504491904236,0.8947910776187052,480,7864
residual_map_detail,0.9,volatility_high,2.449066651846277,0.9141654622475435,0.9109666592298299,501,7711
residual_map_detail,0.95,all,1.6190126876582271,0.9512755635348366,0.9509461827706731,506,15575
residual_map_detail,0.95,onset,1.659861664567463,0.93701509475432,0.9366830894422349,502,12969
residual_map_detail,0.95,no_jump,1.4143048085299754,0.9679053971966473,0.9674724967637467,462,7010
residual_map_detail,0.95,female,1.4893987350169726,0.9551382382513084,0.9551382382513084,216,5927
residual_map_detail,0.95,male,1.7155527351427475,0.9483985368494642,0.9478238242057861,290,9648
residual_map_detail,0.95,age_lt65,1.3453823412338817,0.9591023105005131,0.9585732099714126,315,9580
residual_map_detail,0.95,age_ge65,2.070287866316179,0.9383675777013911,0.9383675777013911,191,5995
residual_map_detail,0.95,volatility_low,1.4962530729929604,0.9454560929262148,0.9454560929262148,480,7864
residual_map_detail,0.95,volatility_high,1.7076551748096933,0.9530173536729811,0.9526181520761747,501,7711


==> anc/results/test_secondary_pairs.csv <==
model,reference,q,difference,lower,upper
direct,residual,0.9,-0.06017796305540871,-0.0929764671518034,-0.030928539542252578
direct_map_detail,direct,0.9,-0.002708941220947831,-0.026215287758022177,0.018982629543943287
residual_map_detail,residual,0.9,-0.010215778568217376,-0.027493875795048146,0.0051802507922395855
direct,residual,0.95,-0.03962616165231983,-0.06495981480748057,-0.013840276835203854
direct_map_detail,direct,0.95,-0.007719574433315726,-0.024278055598265826,0.008504853756048552
residual_map_detail,residual,0.95,-0.016666363378544664,-0.039399937779048,-1.021285312965492e-05


==> anc/results/validation_ablation_pairs.csv <==
model,reference,q,difference,lower,upper
direct,residual,0.9,-0.05635260910398932,-0.09961713705654127,-0.0122973799109542
direct_map_detail,direct,0.9,-0.0343629544631793,-0.06471508670570955,-0.006962011466735598
residual_map_detail,residual,0.9,-0.04334818294690809,-0.0734734054580811,-0.018376647442641666
direct,residual,0.95,-0.0495143946144998,-0.08760408952949991,-0.014365617296572613
direct_map_detail,direct,0.95,-0.02788178120078539,-0.05214048696761323,-0.004156973619664053
residual_map_detail,residual,0.95,-0.03193175517224639,-0.05938690605146846,-0.009749465188340857


==> anc/results/validation_alert_grid.csv <==
score,policy,on,activations,deactivations,false_alerts,duplicates,ongoing,captured,opportunities,origins,decision_exposure_hours,sensitivity,precision,false_per_hour,alerts_per_hour,turnover_per_hour,median_lead
persistence_0.9,threshold,9.333333333333334,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
persistence_0.9,threshold,31.833333333333336,666,666,43,0,613,10,535,16923,1410.25,0.018691588785046728,0.015015015015015015,0.030491047686580394,0.47225669207587306,0.9445133841517461,6.5
persistence_0.9,threshold,84.33333333333333,358,358,18,0,337,3,535,16923,1410.25,0.005607476635514018,0.008379888268156424,0.012763694380429002,0.2538556993440879,0.5077113986881758,5.0
persistence_0.9,threshold,549.3333333333334,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
persistence_0.9,threshold,549.3333333333335,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
persistence_0.9,persistence,9.333333333333334,678,678,525,0,80,73,535,16923,1410.25,0.13644859813084112,0.10766961651917405,0.3722744194291792,0.4807658216628257,0.9615316433256514,7.0
persistence_0.9,persistence,31.833333333333336,220,220,4,0,216,0,535,16923,1410.25,0.0,0.0,0.0028363765289842226,0.15600070909413224,0.3120014181882645,
persistence_0.9,persistence,84.33333333333333,96,96,2,0,94,0,535,16923,1410.25,0.0,0.0,0.0014181882644921113,0.06807303669562134,0.13614607339124268,
persistence_0.9,persistence,549.3333333333334,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
persistence_0.9,persistence,549.3333333333335,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
persistence_0.9,hysteresis,9.333333333333334,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
persistence_0.9,hysteresis,31.833333333333336,646,646,43,0,593,10,535,16923,1410.25,0.018691588785046728,0.015479876160990712,0.030491047686580394,0.45807480943095197,0.9161496188619039,6.5
persistence_0.9,hysteresis,84.33333333333333,341,341,18,0,320,3,535,16923,1410.25,0.005607476635514018,0.008797653958944282,0.012763694380429002,0.24180109909590497,0.48360219819180994,5.0
persistence_0.9,hysteresis,549.3333333333334,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
persistence_0.9,hysteresis,549.3333333333335,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
direct_0.9,threshold,0.0,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
direct_0.9,threshold,0.16967467367649078,977,977,797,0,98,82,535,16923,1410.25,0.15327102803738318,0.08393039918116683,0.5651480234001064,0.6927849672043964,1.3855699344087928,6.0
direct_0.9,threshold,0.34728672305742897,1134,1134,947,0,98,89,535,16923,1410.25,0.16635514018691588,0.07848324514991181,0.6715121432370147,0.8041127459670271,1.6082254919340542,7.0
direct_0.9,threshold,0.4932314455509186,1264,1264,1070,2,99,93,535,16923,1410.25,0.17383177570093458,0.07357594936708861,0.7587307215032796,0.8962949831590143,1.7925899663180287,7.0
direct_0.9,threshold,0.6573272307713826,1351,1351,1150,2,101,98,535,16923,1410.25,0.18317757009345795,0.07253886010362694,0.815458252082964,0.9579861726644212,1.9159723453288424,7.0
direct_0.9,threshold,0.8882711529731749,1330,1330,1128,0,102,100,535,16923,1410.25,0.18691588785046728,0.07518796992481203,0.7998581811735508,0.943095195887254,1.886190391774508,6.5
direct_0.9,threshold,1.2003971815109253,1355,1355,1145,0,103,107,535,16923,1410.25,0.2,0.07896678966789668,0.8119127814217337,0.9608225491934054,1.9216450983868107,7.0
direct_0.9,threshold,1.6340667406717937,1352,1352,1140,0,103,109,535,16923,1410.25,0.20373831775700935,0.08062130177514792,0.8083673107605035,0.9586952667966673,1.9173905335933346,7.0
direct_0.9,threshold,2.1002654711405433,1353,1353,1134,2,104,113,535,16923,1410.25,0.21121495327102804,0.0835181079083518,0.8041127459670271,0.9594043609289133,1.9188087218578267,6.0
direct_0.9,threshold,2.5185746192932124,1426,1426,1205,2,104,115,535,16923,1410.25,0.21495327102803738,0.08064516129032258,0.8544584293564971,1.0111682325828755,2.022336465165751,6.0
direct_0.9,threshold,2.960774739583333,1458,1458,1219,3,109,127,535,16923,1410.25,0.23738317757009345,0.08710562414266118,0.8643857472079418,1.0338592448147492,2.0677184896294984,6.0
direct_0.9,threshold,3.4428062438964826,1476,1476,1231,4,110,131,535,16923,1410.25,0.24485981308411214,0.08875338753387534,0.8728948767948945,1.0466229391951782,2.0932458783903565,6.0
direct_0.9,threshold,3.899813747406006,1514,1514,1260,4,114,136,535,16923,1410.25,0.2542056074766355,0.08982826948480846,0.8934586066300302,1.0735685162205282,2.1471370324410564,6.0
direct_0.9,threshold,4.441631189982097,1489,1489,1220,5,119,145,535,16923,1410.25,0.27102803738317754,0.09738079247817327,0.8650948413401879,1.055841162914377,2.111682325828754,6.0
direct_0.9,threshold,5.1123605092366535,1464,1464,1181,5,123,155,535,16923,1410.25,0.2897196261682243,0.10587431693989072,0.8374401701825918,1.0381138096082254,2.076227619216451,6.0
direct_0.9,threshold,5.910727500915527,1478,1478,1173,8,133,164,535,16923,1410.25,0.30654205607476637,0.11096075778078485,0.8317674171246233,1.0480411274596704,2.0960822549193407,6.0
direct_0.9,threshold,6.823164749145504,1460,1460,1150,7,142,161,535,16923,1410.25,0.30093457943925234,0.11027397260273973,0.815458252082964,1.0352774330792414,2.0705548661584827,5.0
direct_0.9,threshold,7.780113124847412,1446,1446,1115,4,148,179,535,16923,1410.25,0.33457943925233646,0.12378976486860305,0.7906399574543521,1.0253501152277964,2.050700230455593,5.0
direct_0.9,threshold,8.75502910614013,1427,1427,1072,3,159,193,535,16923,1410.25,0.36074766355140186,0.13524877365101612,0.7601489097677717,1.0118773267151215,2.023754653430243,6.0
direct_0.9,threshold,9.811648241678872,1433,1433,1057,7,170,199,535,16923,1410.25,0.3719626168224299,0.1388695045359386,0.7495124977840808,1.0161318915085977,2.0322637830171955,5.0
direct_0.9,threshold,11.043362299601236,1378,1378,986,10,180,202,535,16923,1410.25,0.3775700934579439,0.14658925979680695,0.6991668143946109,0.9771317142350647,1.9542634284701295,5.0
direct_0.9,threshold,12.421637535095215,1295,1295,894,5,198,198,535,16923,1410.25,0.37009345794392523,0.15289575289575288,0.6339301542279737,0.918276901258642,1.836553802517284,5.0
direct_0.9,threshold,14.37110220591227,1207,1207,785,8,219,195,535,16923,1410.25,0.3644859813084112,0.1615575807787904,0.5566388938131537,0.8558766176209892,1.7117532352419784,5.0
direct_0.9,threshold,16.657635370890297,1112,1112,666,7,257,182,535,16923,1410.25,0.3401869158878505,0.16366906474820145,0.47225669207587306,0.7885126750576139,1.5770253501152278,5.0
direct_0.9,threshold,19.479000854492188,1015,1015,534,6,321,154,535,16923,1410.25,0.28785046728971964,0.15172413793103448,0.3786562666193937,0.7197305442297465,1.439461088459493,6.0
direct_0.9,threshold,23.66327540079753,895,895,382,2,387,124,535,16923,1410.25,0.23177570093457944,0.13854748603351955,0.2708739585179933,0.6346392483602198,1.2692784967204396,5.0
direct_0.9,threshold,29.779859670003255,767,767,235,0,458,74,535,16923,1410.25,0.1383177570093458,0.09647979139504563,0.16663712107782308,0.5438751994327247,1.0877503988654493,5.5
direct_0.9,threshold,37.99333877563482,645,645,132,0,477,36,535,16923,1410.25,0.06728971962616823,0.05581395348837209,0.09360042545647934,0.4573657152987059,0.9147314305974118,6.0
direct_0.9,threshold,50.62336985270183,451,451,46,0,391,14,535,16923,1410.25,0.026168224299065422,0.031042128603104215,0.03261833008331856,0.3198014536429711,0.6396029072859422,5.5
direct_0.9,threshold,82.53835601806644,250,250,12,0,236,2,535,16923,1410.25,0.003738317757009346,0.008,0.008509129586952668,0.17727353306151392,0.35454706612302783,5.0
direct_0.9,threshold,344.09991455078125,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
direct_0.9,threshold,344.0999450683594,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
direct_0.9,persistence,0.0,678,678,525,0,80,73,535,16923,1410.25,0.13644859813084112,0.10766961651917405,0.3722744194291792,0.4807658216628257,0.9615316433256514,7.0
direct_0.9,persistence,0.16967467367649078,885,885,728,0,80,77,535,16923,1410.25,0.14392523364485982,0.08700564971751412,0.5162205282751285,0.6275483070377592,1.2550966140755184,7.0
direct_0.9,persistence,0.34728672305742897,970,970,806,0,82,82,535,16923,1410.25,0.15327102803738318,0.08453608247422681,0.5715298705903209,0.687821308278674,1.375642616557348,7.0
direct_0.9,persistence,0.4932314455509186,1037,1037,868,0,83,86,535,16923,1410.25,0.16074766355140188,0.08293153326904533,0.6154937067895763,0.7353306151391598,1.4706612302783195,7.0
direct_0.9,persistence,0.6573272307713826,1056,1056,883,0,84,89,535,16923,1410.25,0.16635514018691588,0.08428030303030302,0.6261301187732672,0.7488034036518347,1.4976068073036695,7.0
direct_0.9,persistence,0.8882711529731749,1046,1046,870,0,86,90,535,16923,1410.25,0.16822429906542055,0.08604206500956023,0.6169118950540684,0.7417124623293743,1.4834249246587485,7.0
direct_0.9,persistence,1.2003971815109253,1068,1068,887,0,88,93,535,16923,1410.25,0.17383177570093458,0.08707865168539326,0.6289664953022513,0.7573125332387874,1.5146250664775749,6.0
direct_0.9,persistence,1.6340667406717937,1076,1076,886,0,89,101,535,16923,1410.25,0.18878504672897195,0.09386617100371747,0.6282574011700053,0.7629852862967559,1.5259705725935118,7.0
direct_0.9,persistence,2.1002654711405433,1100,1100,912,0,91,97,535,16923,1410.25,0.18130841121495328,0.08818181818181818,0.6466938486084027,0.7800035454706612,1.5600070909413224,7.0
direct_0.9,persistence,2.5185746192932124,1119,1119,927,0,95,97,535,16923,1410.25,0.18130841121495328,0.08668453976764968,0.6573302605920937,0.7934763339833363,1.5869526679666726,7.0
direct_0.9,persistence,2.960774739583333,1119,1119,916,0,104,99,535,16923,1410.25,0.18504672897196262,0.08847184986595175,0.649530225137387,0.7934763339833363,1.5869526679666726,7.0
direct_0.9,persistence,3.4428062438964826,1099,1099,893,0,105,101,535,16923,1410.25,0.18878504672897195,0.09190172884440401,0.6332210600957278,0.7792944513384151,1.5585889026768303,7.0
direct_0.9,persistence,3.899813747406006,1071,1071,853,0,110,108,535,16923,1410.25,0.20186915887850468,0.10084033613445378,0.6048572948058855,0.7594398156355257,1.5188796312710513,7.0
direct_0.9,persistence,4.441631189982097,1049,1049,824,0,116,109,535,16923,1410.25,0.20373831775700935,0.10390848427073403,0.5842935649707499,0.7438397447261124,1.4876794894522247,7.0
direct_0.9,persistence,5.1123605092366535,1041,1041,813,0,119,109,535,16923,1410.25,0.20373831775700935,0.10470701248799232,0.5764935295160433,0.7381669916681439,1.4763339833362878,7.0
direct_0.9,persistence,5.910727500915527,1051,1051,811,0,128,112,535,16923,1410.25,0.20934579439252338,0.1065651760228354,0.5750753412515511,0.7452579329906045,1.490515865981209,6.0
direct_0.9,persistence,6.823164749145504,1015,1015,770,0,134,111,535,16923,1410.25,0.20747663551401868,0.10935960591133005,0.5460024818294629,0.7197305442297465,1.439461088459493,6.0
direct_0.9,persistence,7.780113124847412,998,998,738,0,143,117,535,16923,1410.25,0.21869158878504674,0.11723446893787576,0.5233114695975891,0.7076759439815635,1.415351887963127,6.0
direct_0.9,persistence,8.75502910614013,975,975,700,0,151,124,535,16923,1410.25,0.23177570093457944,0.12717948717948718,0.49636589257223895,0.6913667789399043,1.3827335578798086,6.0
direct_0.9,persistence,9.811648241678872,929,929,638,0,172,119,535,16923,1410.25,0.22242990654205608,0.12809472551130247,0.45240205637298353,0.6587484488565857,1.3174968977131714,7.0
direct_0.9,persistence,11.043362299601236,857,857,558,0,187,112,535,16923,1410.25,0.20934579439252338,0.1306884480746791,0.39567452579329904,0.6076936713348697,1.2153873426697395,6.5
direct_0.9,persistence,12.421637535095215,769,769,468,0,186,115,535,16923,1410.25,0.21495327102803738,0.14954486345903772,0.331856053891154,0.5452933876972168,1.0905867753944336,7.0
direct_0.9,persistence,14.37110220591227,695,695,389,0,202,104,535,16923,1410.25,0.19439252336448598,0.14964028776978416,0.27583761744371565,0.49282042191100867,0.9856408438220173,7.0
direct_0.9,persistence,16.657635370890297,623,623,333,0,207,83,535,16923,1410.25,0.15514018691588785,0.1332263242375602,0.23612834603793653,0.44176564438929267,0.8835312887785853,7.0
direct_0.9,persistence,19.479000854492188,554,554,262,0,220,72,535,16923,1410.25,0.13457943925233645,0.1299638989169675,0.18578266264846657,0.3928381492643148,0.7856762985286296,6.5
direct_0.9,persistence,23.66327540079753,447,447,178,0,217,52,535,16923,1410.25,0.09719626168224299,0.116331096196868,0.12621875553979792,0.31696507711398686,0.6339301542279737,6.0
direct_0.9,persistence,29.779859670003255,366,366,115,0,218,33,535,16923,1410.25,0.0616822429906542,0.09016393442622951,0.0815458252082964,0.25952845240205635,0.5190569048041127,6.0
direct_0.9,persistence,37.99333877563482,269,269,61,0,197,11,535,16923,1410.25,0.020560747663551402,0.040892193308550186,0.0432547420670094,0.19074632157418897,0.38149264314837794,6.0
direct_0.9,persistence,50.62336985270183,186,186,29,0,154,3,535,16923,1410.25,0.005607476635514018,0.016129032258064516,0.020563729835135613,0.13189150859776635,0.2637830171955327,3.0
direct_0.9,persistence,82.53835601806644,95,95,4,0,91,0,535,16923,1410.25,0.0,0.0,0.0028363765289842226,0.06736394256337529,0.13472788512675057,
direct_0.9,persistence,344.09991455078125,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
direct_0.9,persistence,344.0999450683594,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
direct_0.9,hysteresis,0.0,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
direct_0.9,hysteresis,0.16967467367649078,867,867,689,0,98,80,535,16923,1410.25,0.14953271028037382,0.0922722029988466,0.48856585711753237,0.6147846126573303,1.2295692253146606,6.0
direct_0.9,hysteresis,0.34728672305742897,931,931,750,0,98,83,535,16923,1410.25,0.15514018691588785,0.08915145005370569,0.5318205991845417,0.6601666371210778,1.3203332742421556,6.0
direct_0.9,hysteresis,0.4932314455509186,963,963,780,0,98,85,535,16923,1410.25,0.1588785046728972,0.08826583592938733,0.5530934231519234,0.6828576493529516,1.3657152987059031,6.0
direct_0.9,hysteresis,0.6573272307713826,1007,1007,820,1,99,87,535,16923,1410.25,0.16261682242990655,0.08639523336643495,0.5814571884417656,0.714057791171778,1.428115582343556,7.0
direct_0.9,hysteresis,0.8882711529731749,1061,1061,871,0,99,91,535,16923,1410.25,0.17009345794392525,0.08576814326107446,0.6176209891863145,0.7523488743130651,1.5046977486261301,7.0
direct_0.9,hysteresis,1.2003971815109253,1088,1088,891,0,101,96,535,16923,1410.25,0.17943925233644858,0.08823529411764706,0.6318028718312356,0.7714944158837086,1.5429888317674172,7.0
direct_0.9,hysteresis,1.6340667406717937,1086,1086,885,0,102,99,535,16923,1410.25,0.18504672897196262,0.09116022099447514,0.6275483070377592,0.7700762276192165,1.540152455238433,7.0
direct_0.9,hysteresis,2.1002654711405433,1088,1088,883,0,103,102,535,16923,1410.25,0.19065420560747665,0.09375,0.6261301187732672,0.7714944158837086,1.5429888317674172,6.0
direct_0.9,hysteresis,2.5185746192932124,1080,1080,872,0,104,104,535,16923,1410.25,0.19439252336448598,0.0962962962962963,0.6183300833185605,0.7658216628257402,1.5316433256514803,6.0
direct_0.9,hysteresis,2.960774739583333,1064,1064,853,0,104,107,535,16923,1410.25,0.2,0.10056390977443609,0.6048572948058855,0.7544761567098033,1.5089523134196066,6.0
direct_0.9,hysteresis,3.4428062438964826,1040,1040,827,0,104,109,535,16923,1410.25,0.20373831775700935,0.10480769230769231,0.586420847367488,0.7374578975358979,1.4749157950717957,6.0
direct_0.9,hysteresis,3.899813747406006,1046,1046,830,1,106,109,535,16923,1410.25,0.20373831775700935,0.10420650095602295,0.5885481297642262,0.7417124623293743,1.4834249246587485,6.0
direct_0.9,hysteresis,4.441631189982097,1047,1047,826,1,107,113,535,16923,1410.25,0.21121495327102804,0.10792741165234002,0.5857117532352419,0.7424215564616203,1.4848431129232407,5.0
direct_0.9,hysteresis,5.1123605092366535,1031,1031,803,1,109,118,535,16923,1410.25,0.2205607476635514,0.11445198836081474,0.5694025881935827,0.7310760503456833,1.4621521006913667,5.0
direct_0.9,hysteresis,5.910727500915527,1042,1042,800,2,118,122,535,16923,1410.25,0.22803738317757008,0.11708253358925144,0.5672753057968445,0.73887608580039,1.47775217160078,5.0
direct_0.9,hysteresis,6.823164749145504,1022,1022,778,1,122,121,535,16923,1410.25,0.2261682242990654,0.11839530332681017,0.5516752348874313,0.7246942031554688,1.4493884063109377,5.0
direct_0.9,hysteresis,7.780113124847412,1016,1016,761,0,128,127,535,16923,1410.25,0.23738317757009345,0.125,0.5396206346392484,0.7204396383619925,1.440879276723985,6.0
direct_0.9,hysteresis,8.75502910614013,978,978,712,0,135,131,535,16923,1410.25,0.24485981308411214,0.13394683026584867,0.5048750221591917,0.6934940613366425,1.386988122673285,5.0
direct_0.9,hysteresis,9.811648241678872,959,959,690,0,143,126,535,16923,1410.25,0.23551401869158878,0.13138686131386862,0.48927495124977843,0.6800212728239674,1.3600425456479348,5.5
direct_0.9,hysteresis,11.043362299601236,933,933,653,1,157,122,535,16923,1410.25,0.22803738317757008,0.1307609860664523,0.46303846835667434,0.66158482538557,1.32316965077114,5.0
direct_0.9,hysteresis,12.421637535095215,889,889,595,2,167,125,535,16923,1410.25,0.2336448598130841,0.140607424071991,0.42191100868640313,0.6303846835667435,1.260769367133487,5.0
direct_0.9,hysteresis,14.37110220591227,822,822,521,2,178,121,535,16923,1410.25,0.2261682242990654,0.14720194647201945,0.369438042900195,0.5828753767062578,1.1657507534125156,4.0
direct_0.9,hysteresis,16.657635370890297,788,788,470,0,199,119,535,16923,1410.25,0.22242990654205608,0.15101522842639595,0.33327424215564616,0.5587661762098919,1.1175323524197838,5.0
direct_0.9,hysteresis,19.479000854492188,735,735,384,1,251,99,535,16923,1410.25,0.18504672897196262,0.1346938775510204,0.27229214678248537,0.5211841872008509,1.0423683744017018,6.0
direct_0.9,hysteresis,23.66327540079753,669,669,289,0,298,82,535,16923,1410.25,0.15327102803738318,0.12257100149476831,0.2049282042191101,0.4743839744726112,0.9487679489452224,5.5
direct_0.9,hysteresis,29.779859670003255,579,579,176,0,354,49,535,16923,1410.25,0.09158878504672897,0.0846286701208981,0.1248005672753058,0.41056550257046626,0.8211310051409325,6.0
direct_0.9,hysteresis,37.99333877563482,494,494,89,0,379,26,535,16923,1410.25,0.048598130841121495,0.05263157894736842,0.06310937776989896,0.3502925013295515,0.700585002659103,6.0
direct_0.9,hysteresis,50.62336985270183,349,349,32,0,307,10,535,16923,1410.25,0.018691588785046728,0.02865329512893983,0.02269101223187378,0.24747385215387344,0.49494770430774687,5.0
direct_0.9,hysteresis,82.53835601806644,193,193,9,0,182,2,535,16923,1410.25,0.003738317757009346,0.010362694300518135,0.006381847190214501,0.13685516752348875,0.2737103350469775,5.0
direct_0.9,hysteresis,344.09991455078125,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
direct_0.9,hysteresis,344.0999450683594,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
residual_0.9,threshold,0.0,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
residual_0.9,threshold,0.1870838642120361,965,965,784,0,98,83,535,16923,1410.25,0.15514018691588785,0.08601036269430051,0.5559297996809076,0.6842758376174437,1.3685516752348874,7.0
residual_0.9,threshold,0.341198585430781,1116,1116,931,0,98,87,535,16923,1410.25,0.16261682242990655,0.07795698924731183,0.6601666371210778,0.7913490515865981,1.5826981031731961,7.0
residual_0.9,threshold,0.4940486013889313,1227,1227,1036,1,99,91,535,16923,1410.25,0.17009345794392525,0.07416462917685411,0.7346215210069137,0.8700585002659103,1.7401170005318205,7.0
residual_0.9,threshold,0.6772291620572406,1263,1263,1067,0,100,96,535,16923,1410.25,0.17943925233644858,0.07600950118764846,0.7566034391065414,0.8955858890267683,1.7911717780535366,7.0
residual_0.9,threshold,0.8870370586713153,1289,1289,1088,0,100,101,535,16923,1410.25,0.18878504672897195,0.07835531419705198,0.7714944158837086,0.9140223364651657,1.8280446729303315,7.0
residual_0.9,threshold,1.17673819065094,1301,1301,1095,0,102,104,535,16923,1410.25,0.19439252336448598,0.07993850883935434,0.776458074809431,0.9225314660521184,1.8450629321042369,7.0
residual_0.9,threshold,1.529662823677063,1344,1344,1132,0,104,108,535,16923,1410.25,0.20186915887850468,0.08035714285714286,0.8026945577025351,0.9530225137386988,1.9060450274773977,7.0
residual_0.9,threshold,2.0050176461537674,1341,1341,1123,1,104,113,535,16923,1410.25,0.21121495327102804,0.0842654735272185,0.7963127105123206,0.9508952313419606,1.9017904626839213,7.0
residual_0.9,threshold,2.463620662689208,1384,1384,1160,2,105,117,535,16923,1410.25,0.21869158878504674,0.08453757225433527,0.8225491934054245,0.981386279028541,1.962772558057082,6.0
residual_0.9,threshold,2.894631465276082,1438,1438,1207,2,109,120,535,16923,1410.25,0.22429906542056074,0.08344923504867872,0.8558766176209892,1.019677362169828,2.039354724339656,6.0
residual_0.9,threshold,3.4182394663492826,1457,1457,1214,2,111,130,535,16923,1410.25,0.24299065420560748,0.08922443376801648,0.8608402765467116,1.0331501506825032,2.0663003013650063,5.0
residual_0.9,threshold,3.935705089569092,1490,1490,1234,6,114,136,535,16923,1410.25,0.2542056074766355,0.0912751677852349,0.8750221591916327,1.056550257046623,2.113100514093246,6.0
residual_0.9,threshold,4.4215921084086105,1482,1482,1213,5,117,147,535,16923,1410.25,0.27476635514018694,0.09919028340080972,0.8601311824144655,1.0508775039886544,2.101755007977309,6.0
residual_0.9,threshold,5.0082000096639,1481,1481,1199,4,122,156,535,16923,1410.25,0.29158878504672897,0.10533423362592843,0.8502038645630208,1.0501684098564084,2.1003368197128167,6.0
residual_0.9,threshold,5.669122219085693,1508,1508,1207,6,132,163,535,16923,1410.25,0.30467289719626167,0.10809018567639257,0.8558766176209892,1.069313951427052,2.138627902854104,6.0
residual_0.9,threshold,6.464930089314775,1528,1528,1212,5,141,170,535,16923,1410.25,0.3177570093457944,0.11125654450261781,0.8594220882822194,1.0834958340719731,2.1669916681439463,6.0
residual_0.9,threshold,7.497757975260416,1482,1482,1154,4,145,179,535,16923,1410.25,0.33457943925233646,0.12078272604588394,0.8182946286119482,1.0508775039886544,2.101755007977309,5.0
residual_0.9,threshold,8.531305313110352,1452,1452,1096,4,154,198,535,16923,1410.25,0.37009345794392523,0.13636363636363635,0.777167168941677,1.0296046800212728,2.0592093600425456,5.0
residual_0.9,threshold,9.63016808827718,1409,1409,1033,6,165,205,535,16923,1410.25,0.38317757009345793,0.14549325762952448,0.7324942386101755,0.9991136323346924,1.9982272646693848,5.0
residual_0.9,threshold,11.016646703084303,1359,1359,972,5,182,200,535,16923,1410.25,0.37383177570093457,0.14716703458425312,0.6892394965431661,0.9636589257223896,1.9273178514447793,5.0
residual_0.9,threshold,12.719781303405759,1313,1313,898,8,202,205,535,16923,1410.25,0.38317757009345793,0.15613099771515612,0.636766530756958,0.931040595639071,1.862081191278142,5.0
residual_0.9,threshold,14.809961954752604,1222,1222,790,8,219,205,535,16923,1410.25,0.38317757009345793,0.16775777414075285,0.560184364474384,0.86651302960468,1.73302605920936,5.0
residual_0.9,threshold,16.914344787597656,1117,1117,665,9,266,177,535,16923,1410.25,0.33084112149532713,0.1584601611459266,0.471547597943627,0.7920581457188441,1.5841162914376883,5.0
residual_0.9,threshold,19.367865371704106,1009,1009,531,6,319,153,535,16923,1410.25,0.28598130841121494,0.15163528245787908,0.37652898422265557,0.7154759794362702,1.4309519588725403,6.0
residual_0.9,threshold,22.48852157592775,861,861,359,1,391,110,535,16923,1410.25,0.205607476635514,0.12775842044134728,0.254564793476334,0.6105300478638539,1.2210600957277078,5.0
residual_0.9,threshold,27.354062016805017,742,742,202,0,474,66,535,16923,1410.25,0.1233644859813084,0.0889487870619946,0.14323701471370323,0.5261478461265733,1.0522956922531466,6.0
residual_0.9,threshold,36.7889488220215,662,662,108,0,528,26,535,16923,1410.25,0.048598130841121495,0.03927492447129909,0.07658216628257401,0.46942031554688884,0.9388406310937777,6.0
residual_0.9,threshold,50.962272262573265,516,516,46,0,461,9,535,16923,1410.25,0.016822429906542057,0.01744186046511628,0.03261833008331856,0.3658925722389647,0.7317851444779294,5.0
residual_0.9,threshold,89.01186746756238,296,296,13,0,280,3,535,16923,1410.25,0.005607476635514018,0.010135135135135136,0.009218223719198724,0.20989186314483246,0.4197837262896649,5.0
residual_0.9,threshold,544.5360636711121,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
residual_0.9,threshold,544.5360636711122,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
residual_0.9,persistence,0.0,678,678,525,0,80,73,535,16923,1410.25,0.13644859813084112,0.10766961651917405,0.3722744194291792,0.4807658216628257,0.9615316433256514,7.0
residual_0.9,persistence,0.1870838642120361,867,867,708,0,80,79,535,16923,1410.25,0.14766355140186915,0.09111880046136102,0.5020386456302074,0.6147846126573303,1.2295692253146606,7.0
residual_0.9,persistence,0.341198585430781,965,965,802,0,81,82,535,16923,1410.25,0.15327102803738318,0.0849740932642487,0.5686934940613366,0.6842758376174437,1.3685516752348874,7.0
residual_0.9,persistence,0.4940486013889313,1010,1010,840,0,82,88,535,16923,1410.25,0.16448598130841122,0.08712871287128712,0.5956390710866868,0.7161850735685162,1.4323701471370325,7.0
residual_0.9,persistence,0.6772291620572406,1017,1017,846,0,82,89,535,16923,1410.25,0.16635514018691588,0.08751229105211406,0.5998936358801631,0.7211487324942386,1.4422974649884772,7.0
residual_0.9,persistence,0.8870370586713153,1028,1028,849,0,85,94,535,16923,1410.25,0.17570093457943925,0.0914396887159533,0.6020209182769013,0.7289487679489453,1.4578975358978905,7.0
residual_0.9,persistence,1.17673819065094,1065,1065,884,0,86,95,535,16923,1410.25,0.17757009345794392,0.0892018779342723,0.6268392129055133,0.7551852508420492,1.5103705016840985,7.0
residual_0.9,persistence,1.529662823677063,1071,1071,885,0,88,98,535,16923,1410.25,0.18317757009345795,0.0915032679738562,0.6275483070377592,0.7594398156355257,1.5188796312710513,7.0
residual_0.9,persistence,2.0050176461537674,1088,1088,900,0,91,97,535,16923,1410.25,0.18130841121495328,0.08915441176470588,0.6381847190214501,0.7714944158837086,1.5429888317674172,7.0
residual_0.9,persistence,2.463620662689208,1105,1105,913,0,97,95,535,16923,1410.25,0.17757009345794392,0.08597285067873303,0.6474029427406488,0.7835490161318915,1.567098032263783,7.0
residual_0.9,persistence,2.894631465276082,1116,1116,921,0,100,95,535,16923,1410.25,0.17757009345794392,0.08512544802867383,0.6530756957986172,0.7913490515865981,1.5826981031731961,7.0
residual_0.9,persistence,3.4182394663492826,1102,1102,897,0,105,100,535,16923,1410.25,0.18691588785046728,0.09074410163339383,0.6360574366247119,0.7814217337351533,1.5628434674703067,7.0
residual_0.9,persistence,3.935705089569092,1096,1096,878,0,111,107,535,16923,1410.25,0.2,0.09762773722627738,0.6225846481120368,0.777167168941677,1.554334337883354,7.0
residual_0.9,persistence,4.4215921084086105,1061,1061,835,0,117,109,535,16923,1410.25,0.20373831775700935,0.10273327049952875,0.5920936004254564,0.7523488743130651,1.5046977486261301,7.0
residual_0.9,persistence,5.0082000096639,1050,1050,815,0,121,114,535,16923,1410.25,0.2130841121495327,0.10857142857142857,0.5779117177805354,0.7445488388583584,1.4890976777167169,7.0
residual_0.9,persistence,5.669122219085693,1041,1041,802,0,125,114,535,16923,1410.25,0.2130841121495327,0.10951008645533142,0.5686934940613366,0.7381669916681439,1.4763339833362878,6.5
residual_0.9,persistence,6.464930089314775,1020,1020,769,0,133,118,535,16923,1410.25,0.2205607476635514,0.11568627450980393,0.5452933876972168,0.7232760148909768,1.4465520297819536,6.0
residual_0.9,persistence,7.497757975260416,981,981,720,0,142,119,535,16923,1410.25,0.22242990654205608,0.12130479102956167,0.5105477752171601,0.6956213437333806,1.3912426874667612,7.0
residual_0.9,persistence,8.531305313110352,972,972,697,0,152,123,535,16923,1410.25,0.22990654205607478,0.12654320987654322,0.4942386101755008,0.6892394965431661,1.3784789930863321,6.0
residual_0.9,persistence,9.63016808827718,921,921,630,0,169,122,535,16923,1410.25,0.22803738317757008,0.13246471226927253,0.4467293033150151,0.6530756957986172,1.3061513915972345,6.0
residual_0.9,persistence,11.016646703084303,857,857,560,0,175,122,535,16923,1410.25,0.22803738317757008,0.1423570595099183,0.3970927140577912,0.6076936713348697,1.2153873426697395,7.0
residual_0.9,persistence,12.719781303405759,790,790,485,0,192,113,535,16923,1410.25,0.21121495327102804,0.14303797468354432,0.343910654139337,0.560184364474384,1.120368728948768,7.0
residual_0.9,persistence,14.809961954752604,695,695,395,0,201,99,535,16923,1410.25,0.18504672897196262,0.14244604316546763,0.280092182237192,0.49282042191100867,0.9856408438220173,6.0
residual_0.9,persistence,16.914344787597656,608,608,317,0,211,80,535,16923,1410.25,0.14953271028037382,0.13157894736842105,0.22478283992199966,0.43112923240560186,0.8622584648112037,6.0
residual_0.9,persistence,19.367865371704106,527,527,244,0,210,73,535,16923,1410.25,0.13644859813084112,0.13851992409867173,0.1730189682680376,0.37369260769367135,0.7473852153873427,5.0
residual_0.9,persistence,22.48852157592775,429,429,175,0,201,53,535,16923,1410.25,0.09906542056074766,0.12354312354312354,0.12409147314305974,0.3042013827335579,0.6084027654671158,6.0
residual_0.9,persistence,27.354062016805017,337,337,101,0,213,23,535,16923,1410.25,0.04299065420560748,0.06824925816023739,0.07161850735685162,0.23896472256692075,0.4779294451338415,7.0
residual_0.9,persistence,36.7889488220215,260,260,43,0,208,9,535,16923,1410.25,0.016822429906542057,0.03461538461538462,0.030491047686580394,0.18436447438397446,0.3687289487679489,6.0
residual_0.9,persistence,50.962272262573265,187,187,15,0,167,5,535,16923,1410.25,0.009345794392523364,0.026737967914438502,0.010636411983690836,0.1326006027300124,0.2652012054600248,6.0
residual_0.9,persistence,89.01186746756238,94,94,3,0,91,0,535,16923,1410.25,0.0,0.0,0.002127282396738167,0.06665484843112923,0.13330969686225846,
residual_0.9,persistence,544.5360636711121,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
residual_0.9,persistence,544.5360636711122,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
residual_0.9,hysteresis,0.0,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
residual_0.9,hysteresis,0.1870838642120361,850,850,670,0,98,82,535,16923,1410.25,0.15327102803738318,0.09647058823529411,0.4750930686048573,0.6027300124091474,1.2054600248182947,6.5
residual_0.9,hysteresis,0.341198585430781,903,903,722,0,98,83,535,16923,1410.25,0.15514018691588785,0.09191583610188261,0.5119659634816522,0.6403120014181882,1.2806240028363765,7.0
residual_0.9,hysteresis,0.4940486013889313,936,936,754,0,98,84,535,16923,1410.25,0.15700934579439252,0.08974358974358974,0.534656975713526,0.663712107782308,1.327424215564616,7.0
residual_0.9,hysteresis,0.6772291620572406,990,990,802,0,99,89,535,16923,1410.25,0.16635514018691588,0.0898989898989899,0.5686934940613366,0.7020031909235951,1.4040063818471902,7.0
residual_0.9,hysteresis,0.8870370586713153,1023,1023,832,0,99,92,535,16923,1410.25,0.17196261682242991,0.08993157380254155,0.5899663180287184,0.7254032972877149,1.4508065945754298,7.0
residual_0.9,hysteresis,1.17673819065094,1039,1039,844,0,101,94,535,16923,1410.25,0.17570093457943925,0.0904716073147257,0.598475447615671,0.7367488034036518,1.4734976068073036,7.0
residual_0.9,hysteresis,1.529662823677063,1062,1062,864,0,101,97,535,16923,1410.25,0.18130841121495328,0.09133709981167608,0.6126573302605921,0.7530579684453111,1.5061159368906223,7.0
residual_0.9,hysteresis,2.0050176461537674,1066,1066,864,0,102,100,535,16923,1410.25,0.18691588785046728,0.09380863039399624,0.6126573302605921,0.7558943449742953,1.5117886899485906,6.0
residual_0.9,hysteresis,2.463620662689208,1055,1055,851,0,102,102,535,16923,1410.25,0.19065420560747665,0.0966824644549763,0.6034391065413933,0.7480943095195888,1.4961886190391775,6.0
residual_0.9,hysteresis,2.894631465276082,1048,1048,841,0,103,104,535,16923,1410.25,0.19439252336448598,0.09923664122137404,0.5963481652189329,0.7431306505938663,1.4862613011877326,6.0
residual_0.9,hysteresis,3.4182394663492826,1058,1058,843,1,105,109,535,16923,1410.25,0.20373831775700935,0.10302457466918714,0.5977663534834249,0.7502215919163269,1.5004431838326537,6.0
residual_0.9,hysteresis,3.935705089569092,1043,1043,825,1,106,111,535,16923,1410.25,0.20747663551401868,0.10642377756471716,0.5850026591029959,0.7395851799326361,1.4791703598652721,6.0
residual_0.9,hysteresis,4.4215921084086105,1032,1032,810,1,107,114,535,16923,1410.25,0.2130841121495327,0.11046511627906977,0.5743662471193051,0.7317851444779294,1.4635702889558588,5.0
residual_0.9,hysteresis,5.0082000096639,1030,1030,803,1,110,116,535,16923,1410.25,0.21682242990654205,0.11262135922330097,0.5694025881935827,0.7303669562134373,1.4607339124268746,5.0
residual_0.9,hysteresis,5.669122219085693,1025,1025,794,1,117,113,535,16923,1410.25,0.21121495327102804,0.11024390243902439,0.5630207410033682,0.726821485552207,1.453642971104414,5.0
residual_0.9,hysteresis,6.464930089314775,1035,1035,790,0,123,122,535,16923,1410.25,0.22803738317757008,0.1178743961352657,0.560184364474384,0.7339124268746676,1.4678248537493352,5.0
residual_0.9,hysteresis,7.497757975260416,1004,1004,752,0,129,123,535,16923,1410.25,0.22990654205607478,0.12250996015936255,0.5332387874490339,0.7119305087750399,1.4238610175500799,5.0
residual_0.9,hysteresis,8.531305313110352,986,986,721,0,133,132,535,16923,1410.25,0.2467289719626168,0.13387423935091278,0.5112568693494062,0.6991668143946109,1.3983336287892218,5.0
residual_0.9,hysteresis,9.63016808827718,968,968,697,1,142,128,535,16923,1410.25,0.23925233644859814,0.1322314049586777,0.4942386101755008,0.6864031200141819,1.3728062400283638,5.0
residual_0.9,hysteresis,11.016646703084303,933,933,651,1,154,127,535,16923,1410.25,0.23738317757009345,0.13612004287245444,0.46162028009218226,0.66158482538557,1.32316965077114,5.0
residual_0.9,hysteresis,12.719781303405759,911,911,609,1,169,132,535,16923,1410.25,0.2467289719626168,0.14489571899012074,0.43183832653784787,0.6459847544761567,1.2919695089523133,5.0
residual_0.9,hysteresis,14.809961954752604,860,860,544,2,182,132,535,16923,1410.25,0.2467289719626168,0.15348837209302327,0.3857472079418543,0.6098209537316078,1.2196419074632157,5.0
residual_0.9,hysteresis,16.914344787597656,800,800,471,0,209,120,535,16923,1410.25,0.22429906542056074,0.15,0.33398333628789223,0.5672753057968445,1.134550611593689,4.0
residual_0.9,hysteresis,19.367865371704106,739,739,387,0,256,96,535,16923,1410.25,0.17943925233644858,0.12990527740189445,0.2744194291792235,0.5240205637298352,1.0480411274596704,5.5
residual_0.9,hysteresis,22.48852157592775,637,637,261,0,303,73,535,16923,1410.25,0.13644859813084112,0.11459968602825746,0.18507356851622053,0.45169296224073746,0.9033859244814749,5.0
residual_0.9,hysteresis,27.354062016805017,552,552,149,0,362,41,535,16923,1410.25,0.07663551401869159,0.07427536231884058,0.1056550257046623,0.39141996099982274,0.7828399219996455,6.0
residual_0.9,hysteresis,36.7889488220215,506,506,79,0,407,20,535,16923,1410.25,0.037383177570093455,0.039525691699604744,0.0560184364474384,0.3588016309165042,0.7176032618330084,7.0
residual_0.9,hysteresis,50.962272262573265,396,396,34,0,355,7,535,16923,1410.25,0.013084112149532711,0.017676767676767676,0.024109200496365894,0.280801276369438,0.561602552738876,5.0
residual_0.9,hysteresis,89.01186746756238,242,242,12,0,227,3,535,16923,1410.25,0.005607476635514018,0.012396694214876033,0.008509129586952668,0.17160078000354548,0.34320156000709096,5.0
residual_0.9,hysteresis,544.5360636711121,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
residual_0.9,hysteresis,544.5360636711122,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
direct_map_detail_0.9,threshold,0.0,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
direct_map_detail_0.9,threshold,0.14352718790372213,983,983,802,0,98,83,535,16923,1410.25,0.15514018691588785,0.0844354018311292,0.5686934940613366,0.6970395319978727,1.3940790639957454,6.0
direct_map_detail_0.9,threshold,0.28717079162597653,1148,1148,961,1,98,88,535,16923,1410.25,0.16448598130841122,0.07665505226480836,0.6814394610884595,0.8140400638184719,1.6280801276369439,7.0
direct_map_detail_0.9,threshold,0.43509882092475893,1264,1264,1073,1,98,92,535,16923,1410.25,0.17196261682242991,0.07278481012658228,0.7608580039000177,0.8962949831590143,1.7925899663180287,7.0
direct_map_detail_0.9,threshold,0.5903409798940022,1375,1375,1179,0,99,97,535,16923,1410.25,0.18130841121495328,0.07054545454545455,0.8360219819180996,0.9750044318383265,1.950008863676653,7.0
direct_map_detail_0.9,threshold,0.7983676393826802,1414,1414,1210,2,101,101,535,16923,1410.25,0.18878504672897195,0.07142857142857142,0.8580039000177273,1.0026591029959226,2.0053182059918453,8.0
direct_map_detail_0.9,threshold,1.0731638193130493,1408,1408,1202,0,102,104,535,16923,1410.25,0.19439252336448598,0.07386363636363637,0.8523311469597589,0.9984045382024463,1.9968090764048927,7.5
direct_map_detail_0.9,threshold,1.472171139717102,1393,1393,1181,1,103,108,535,16923,1410.25,0.20186915887850468,0.07753050969131371,0.8374401701825918,0.9877681262187555,1.975536252437511,6.0
direct_map_detail_0.9,threshold,2.0043221791585273,1404,1404,1191,0,103,110,535,16923,1410.25,0.205607476635514,0.07834757834757834,0.8445311115050523,0.9955681616734622,1.9911363233469244,6.0
direct_map_detail_0.9,threshold,2.509936475753784,1483,1483,1261,0,104,118,535,16923,1410.25,0.2205607476635514,0.07956844234659474,0.8941677007622761,1.0515865981209005,2.103173196241801,6.0
direct_map_detail_0.9,threshold,2.962720553080239,1555,1555,1322,1,105,127,535,16923,1410.25,0.23738317757009345,0.08167202572347267,0.9374224428292856,1.1026413756426166,2.205282751285233,6.0
direct_map_detail_0.9,threshold,3.4396217187245677,1593,1593,1346,4,112,131,535,16923,1410.25,0.24485981308411214,0.08223477715003139,0.954440702003191,1.1295869526679667,2.2591739053359334,6.0
direct_map_detail_0.9,threshold,3.9686097145080566,1616,1616,1352,6,118,140,535,16923,1410.25,0.2616822429906542,0.08663366336633663,0.9586952667966673,1.1458961177096258,2.2917922354192517,6.0
direct_map_detail_0.9,threshold,4.543820508321127,1609,1609,1334,6,119,150,535,16923,1410.25,0.2803738317757009,0.09322560596643878,0.9459315724162383,1.1409324587839036,2.281864917567807,6.0
direct_map_detail_0.9,threshold,5.213023026784261,1585,1585,1294,6,121,164,535,16923,1410.25,0.30654205607476637,0.10347003154574133,0.9175678071263961,1.1239141996099982,2.2478283992199963,6.0
direct_map_detail_0.9,threshold,5.922122955322266,1572,1572,1272,5,129,166,535,16923,1410.25,0.3102803738317757,0.10559796437659033,0.9019677362169828,1.1146959758907995,2.229391951781599,5.0
direct_map_detail_0.9,threshold,6.773199780782064,1550,1550,1234,5,138,173,535,16923,1410.25,0.3233644859813084,0.11161290322580646,0.8750221591916327,1.0990959049813862,2.1981918099627724,5.0
direct_map_detail_0.9,threshold,7.70825875600179,1527,1527,1193,4,151,179,535,16923,1410.25,0.33457943925233646,0.11722331368696791,0.8459492997695444,1.082786739939727,2.165573479879454,5.0
direct_map_detail_0.9,threshold,8.67147006988525,1487,1487,1137,2,159,189,535,16923,1410.25,0.3532710280373832,0.12710154673839946,0.8062400283637653,1.0544229746498848,2.1088459492997695,5.0
direct_map_detail_0.9,threshold,9.81580753326416,1454,1454,1087,3,168,196,535,16923,1410.25,0.3663551401869159,0.13480055020632736,0.7707853217514625,1.031022868285765,2.06204573657153,5.0
direct_map_detail_0.9,threshold,11.040912946065268,1389,1389,1005,5,183,196,535,16923,1410.25,0.3663551401869159,0.14110871130309574,0.7126396029072859,0.9849317496897713,1.9698634993795425,5.0
direct_map_detail_0.9,threshold,12.722016716003417,1332,1332,923,3,208,198,535,16923,1410.25,0.37009345794392523,0.14864864864864866,0.6544938840631094,0.9445133841517461,1.8890267683034923,5.0
direct_map_detail_0.9,threshold,14.735408719380686,1244,1244,810,10,228,196,535,16923,1410.25,0.3663551401869159,0.15755627009646303,0.5743662471193051,0.8821131005140932,1.7642262010281864,5.0
direct_map_detail_0.9,threshold,17.010259373982745,1142,1142,686,9,262,185,535,16923,1410.25,0.34579439252336447,0.16199649737302976,0.48643857472079416,0.8097854990249955,1.619570998049991,5.0
direct_map_detail_0.9,threshold,20.15081596374513,1008,1008,529,7,314,158,535,16923,1410.25,0.2953271028037383,0.15674603174603174,0.37511079595816343,0.7147668853040241,1.4295337706080482,6.0
direct_map_detail_0.9,threshold,24.335871378580737,877,877,366,1,394,116,535,16923,1410.25,0.21682242990654205,0.1322690992018244,0.25952845240205635,0.6218755539797908,1.2437511079595815,6.0
direct_map_detail_0.9,threshold,30.43762194315593,729,729,204,2,459,64,535,16923,1410.25,0.11962616822429907,0.0877914951989026,0.14465520297819537,0.5169296224073746,1.0338592448147492,6.0
direct_map_detail_0.9,threshold,38.99328994750978,580,580,103,0,444,33,535,16923,1410.25,0.0616822429906542,0.056896551724137934,0.07303669562134374,0.41127459670271227,0.8225491934054245,6.0
direct_map_detail_0.9,threshold,52.633645884195964,423,423,45,0,367,11,535,16923,1410.25,0.020560747663551402,0.026004728132387706,0.03190923595107251,0.29994681794008154,0.5998936358801631,6.0
direct_map_detail_0.9,threshold,83.65492909749365,229,229,9,0,218,2,535,16923,1410.25,0.003738317757009346,0.008733624454148471,0.006381847190214501,0.16238255628434675,0.3247651125686935,10.0
direct_map_detail_0.9,threshold,349.71966552734375,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
direct_map_detail_0.9,threshold,349.7196960449219,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
direct_map_detail_0.9,persistence,0.0,678,678,525,0,80,73,535,16923,1410.25,0.13644859813084112,0.10766961651917405,0.3722744194291792,0.4807658216628257,0.9615316433256514,7.0
direct_map_detail_0.9,persistence,0.14352718790372213,899,899,743,0,81,75,535,16923,1410.25,0.14018691588785046,0.08342602892102335,0.5268569402588194,0.6374756248892041,1.2749512497784081,7.0
direct_map_detail_0.9,persistence,0.28717079162597653,997,997,833,0,81,83,535,16923,1410.25,0.15514018691588785,0.08324974924774323,0.5906754121609644,0.7069668498493175,1.413933699698635,7.0
direct_map_detail_0.9,persistence,0.43509882092475893,1056,1056,886,0,82,88,535,16923,1410.25,0.16448598130841122,0.08333333333333333,0.6282574011700053,0.7488034036518347,1.4976068073036695,7.0
direct_map_detail_0.9,persistence,0.5903409798940022,1104,1104,931,0,84,89,535,16923,1410.25,0.16635514018691588,0.0806159420289855,0.6601666371210778,0.7828399219996455,1.565679843999291,7.0
direct_map_detail_0.9,persistence,0.7983676393826802,1113,1113,934,0,84,95,535,16923,1410.25,0.17757009345794392,0.0853548966756514,0.662293919517816,0.78922176918986,1.57844353837972,7.0
direct_map_detail_0.9,persistence,1.0731638193130493,1106,1106,925,0,83,98,535,16923,1410.25,0.18317757009345795,0.08860759493670886,0.6559120723276015,0.7842581102641376,1.5685162205282752,7.0
direct_map_detail_0.9,persistence,1.472171139717102,1085,1085,897,0,89,99,535,16923,1410.25,0.18504672897196262,0.0912442396313364,0.6360574366247119,0.7693671334869704,1.5387342669739408,7.0
direct_map_detail_0.9,persistence,2.0043221791585273,1099,1099,911,0,91,97,535,16923,1410.25,0.18130841121495328,0.08826205641492266,0.6459847544761567,0.7792944513384151,1.5585889026768303,7.0
direct_map_detail_0.9,persistence,2.509936475753784,1103,1103,912,0,95,96,535,16923,1410.25,0.17943925233644858,0.08703535811423391,0.6466938486084027,0.7821308278673994,1.5642616557347988,7.0
direct_map_detail_0.9,persistence,2.962720553080239,1130,1130,926,0,99,105,535,16923,1410.25,0.19626168224299065,0.09292035398230089,0.6566211664598476,0.8012763694380429,1.6025527388760858,7.0
direct_map_detail_0.9,persistence,3.4396217187245677,1120,1120,909,0,105,106,535,16923,1410.25,0.19813084112149532,0.09464285714285714,0.6445665662116646,0.7941854281155823,1.5883708562311647,7.0
direct_map_detail_0.9,persistence,3.9686097145080566,1101,1101,885,0,110,106,535,16923,1410.25,0.19813084112149532,0.09627611262488647,0.6275483070377592,0.7807126396029073,1.5614252792058145,7.0
direct_map_detail_0.9,persistence,4.543820508321127,1073,1073,850,0,116,107,535,16923,1410.25,0.2,0.09972041006523766,0.6027300124091474,0.7608580039000177,1.5217160078000354,7.0
direct_map_detail_0.9,persistence,5.213023026784261,1075,1075,839,0,122,114,535,16923,1410.25,0.2130841121495327,0.10604651162790697,0.5949299769544407,0.7622761921645098,1.5245523843290196,7.0
direct_map_detail_0.9,persistence,5.922122955322266,1068,1068,825,0,127,116,535,16923,1410.25,0.21682242990654205,0.10861423220973783,0.5850026591029959,0.7573125332387874,1.5146250664775749,7.0
direct_map_detail_0.9,persistence,6.773199780782064,1048,1048,795,0,137,116,535,16923,1410.25,0.21682242990654205,0.11068702290076336,0.5637298351356143,0.7431306505938663,1.4862613011877326,7.0
direct_map_detail_0.9,persistence,7.70825875600179,1025,1025,759,0,144,122,535,16923,1410.25,0.22803738317757008,0.11902439024390243,0.5382024463747562,0.726821485552207,1.453642971104414,7.0
direct_map_detail_0.9,persistence,8.67147006988525,998,998,718,0,150,130,535,16923,1410.25,0.24299065420560748,0.13026052104208416,0.509129586952668,0.7076759439815635,1.415351887963127,7.0
direct_map_detail_0.9,persistence,9.81580753326416,950,950,661,0,162,127,535,16923,1410.25,0.23738317757009345,0.1336842105263158,0.4687112214146428,0.6736394256337529,1.3472788512675058,7.0
direct_map_detail_0.9,persistence,11.040912946065268,880,880,584,0,173,123,535,16923,1410.25,0.22990654205607478,0.13977272727272727,0.4141109732316965,0.624002836376529,1.248005672753058,6.0
direct_map_detail_0.9,persistence,12.722016716003417,789,789,488,0,183,118,535,16923,1410.25,0.2205607476635514,0.14955640050697086,0.3460379365360752,0.559475270342138,1.118950540684276,7.0
direct_map_detail_0.9,persistence,14.735408719380686,715,715,411,0,204,100,535,16923,1410.25,0.18691588785046728,0.13986013986013987,0.2914376883531289,0.5070023045559298,1.0140046091118595,7.0
direct_map_detail_0.9,persistence,17.010259373982745,637,637,335,0,210,92,535,16923,1410.25,0.17196261682242991,0.14442700156985872,0.23754653430242864,0.45169296224073746,0.9033859244814749,6.0
direct_map_detail_0.9,persistence,20.15081596374513,547,547,259,0,213,75,535,16923,1410.25,0.14018691588785046,0.13711151736745886,0.18365538025172842,0.38787449033859245,0.7757489806771849,6.0
direct_map_detail_0.9,persistence,24.335871378580737,453,453,192,0,209,52,535,16923,1410.25,0.09719626168224299,0.11479028697571744,0.13614607339124268,0.3212196419074632,0.6424392838149264,6.5
direct_map_detail_0.9,persistence,30.43762194315593,349,349,111,0,205,33,535,16923,1410.25,0.0616822429906542,0.09455587392550144,0.07870944867931218,0.24747385215387344,0.49494770430774687,7.0
direct_map_detail_0.9,persistence,38.99328994750978,257,257,65,0,177,15,535,16923,1410.25,0.028037383177570093,0.058365758754863814,0.046091118595993616,0.1822371919872363,0.3644743839744726,8.0
direct_map_detail_0.9,persistence,52.633645884195964,181,181,29,0,145,7,535,16923,1410.25,0.013084112149532711,0.03867403314917127,0.020563729835135613,0.12834603793653607,0.25669207587307213,3.0
direct_map_detail_0.9,persistence,83.65492909749365,88,88,4,0,84,0,535,16923,1410.25,0.0,0.0,0.0028363765289842226,0.0624002836376529,0.1248005672753058,
direct_map_detail_0.9,persistence,349.71966552734375,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
direct_map_detail_0.9,persistence,349.7196960449219,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
direct_map_detail_0.9,hysteresis,0.0,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
direct_map_detail_0.9,hysteresis,0.14352718790372213,823,823,644,0,98,81,535,16923,1410.25,0.15140186915887852,0.09842041312272175,0.45665662116645983,0.5835844708385038,1.1671689416770077,6.0
direct_map_detail_0.9,hysteresis,0.28717079162597653,942,942,760,0,98,84,535,16923,1410.25,0.15700934579439252,0.08917197452229299,0.5389115405070023,0.6679666725757845,1.335933345151569,6.0
direct_map_detail_0.9,hysteresis,0.43509882092475893,1006,1006,820,0,98,88,535,16923,1410.25,0.16448598130841122,0.0874751491053678,0.5814571884417656,0.713348697039532,1.426697394079064,7.0
direct_map_detail_0.9,hysteresis,0.5903409798940022,1040,1040,853,0,98,89,535,16923,1410.25,0.16635514018691588,0.08557692307692308,0.6048572948058855,0.7374578975358979,1.4749157950717957,7.0
direct_map_detail_0.9,hysteresis,0.7983676393826802,1086,1086,897,0,98,91,535,16923,1410.25,0.17009345794392525,0.08379373848987108,0.6360574366247119,0.7700762276192165,1.540152455238433,7.0
direct_map_detail_0.9,hysteresis,1.0731638193130493,1150,1150,955,0,100,95,535,16923,1410.25,0.17757009345794392,0.08260869565217391,0.6771848962949831,0.815458252082964,1.630916504165928,7.0
direct_map_detail_0.9,hysteresis,1.472171139717102,1173,1173,975,0,101,97,535,16923,1410.25,0.18130841121495328,0.08269394714407502,0.6913667789399043,0.8317674171246233,1.6635348342492466,7.0
direct_map_detail_0.9,hysteresis,2.0043221791585273,1160,1160,955,0,102,103,535,16923,1410.25,0.1925233644859813,0.08879310344827586,0.6771848962949831,0.8225491934054245,1.645098386810849,6.0
direct_map_detail_0.9,hysteresis,2.509936475753784,1170,1170,959,0,103,108,535,16923,1410.25,0.20186915887850468,0.09230769230769231,0.6800212728239674,0.8296401347278851,1.6592802694557702,6.0
direct_map_detail_0.9,hysteresis,2.962720553080239,1170,1170,959,0,103,108,535,16923,1410.25,0.20186915887850468,0.09230769230769231,0.6800212728239674,0.8296401347278851,1.6592802694557702,6.0
direct_map_detail_0.9,hysteresis,3.4396217187245677,1157,1157,945,0,105,107,535,16923,1410.25,0.2,0.09248055315471046,0.6700939549725226,0.8204219110086864,1.6408438220173729,6.0
direct_map_detail_0.9,hysteresis,3.9686097145080566,1145,1145,928,0,106,111,535,16923,1410.25,0.20747663551401868,0.09694323144104804,0.6580393547243396,0.8119127814217337,1.6238255628434675,6.0
direct_map_detail_0.9,hysteresis,4.543820508321127,1124,1124,902,0,107,115,535,16923,1410.25,0.21495327102803738,0.10231316725978648,0.6396029072859422,0.7970218046445665,1.594043609289133,5.0
direct_map_detail_0.9,hysteresis,5.213023026784261,1095,1095,867,1,108,119,535,16923,1410.25,0.22242990654205608,0.108675799086758,0.6147846126573303,0.776458074809431,1.552916149618862,5.0
direct_map_detail_0.9,hysteresis,5.922122955322266,1083,1083,848,0,113,122,535,16923,1410.25,0.22803738317757008,0.11265004616805172,0.6013118241446552,0.7679489452224783,1.5358978904449565,5.0
direct_map_detail_0.9,hysteresis,6.773199780782064,1073,1073,825,2,120,126,535,16923,1410.25,0.23551401869158878,0.11742777260018639,0.5850026591029959,0.7608580039000177,1.5217160078000354,5.5
direct_map_detail_0.9,hysteresis,7.70825875600179,1056,1056,801,1,131,123,535,16923,1410.25,0.22990654205607478,0.11647727272727272,0.5679843999290906,0.7488034036518347,1.4976068073036695,6.0
direct_map_detail_0.9,hysteresis,8.67147006988525,1019,1019,760,0,134,125,535,16923,1410.25,0.2336448598130841,0.12266928361138371,0.5389115405070023,0.7225669207587307,1.4451338415174615,6.0
direct_map_detail_0.9,hysteresis,9.81580753326416,989,989,721,0,139,129,535,16923,1410.25,0.2411214953271028,0.13043478260869565,0.5112568693494062,0.701294096791349,1.402588193582698,5.0
direct_map_detail_0.9,hysteresis,11.040912946065268,956,956,677,0,155,124,535,16923,1410.25,0.23177570093457944,0.1297071129707113,0.4800567275305797,0.6778939904272292,1.3557879808544584,5.0
direct_map_detail_0.9,hysteresis,12.722016716003417,932,932,633,0,170,129,535,16923,1410.25,0.2411214953271028,0.13841201716738197,0.44885658571175324,0.6608757312533239,1.3217514625066478,5.0
direct_map_detail_0.9,hysteresis,14.735408719380686,873,873,559,1,183,130,535,16923,1410.25,0.24299065420560748,0.14891179839633448,0.3963836199255451,0.6190391774508066,1.2380783549016132,5.0
direct_map_detail_0.9,hysteresis,17.010259373982745,824,824,496,0,204,124,535,16923,1410.25,0.23177570093457944,0.15048543689320387,0.3517106895940436,0.5842935649707499,1.1685871299414998,5.0
direct_map_detail_0.9,hysteresis,20.15081596374513,750,750,407,0,244,99,535,16923,1410.25,0.18504672897196262,0.132,0.28860131182414467,0.5318205991845417,1.0636411983690834,5.0
direct_map_detail_0.9,hysteresis,24.335871378580737,672,672,286,0,308,78,535,16923,1410.25,0.14579439252336449,0.11607142857142858,0.20280092182237192,0.4765112568693494,0.9530225137386988,5.0
direct_map_detail_0.9,hysteresis,30.43762194315593,569,569,156,1,369,43,535,16923,1410.25,0.08037383177570094,0.07557117750439367,0.11061868463038468,0.4034745612480057,0.8069491224960114,7.0
direct_map_detail_0.9,hysteresis,38.99328994750978,462,462,77,0,363,22,535,16923,1410.25,0.041121495327102804,0.047619047619047616,0.05460024818294629,0.3276014890976777,0.6552029781953554,6.0
direct_map_detail_0.9,hysteresis,52.633645884195964,330,330,33,0,290,7,535,16923,1410.25,0.013084112149532711,0.021212121212121213,0.023400106364119835,0.23400106364119838,0.46800212728239676,5.0
direct_map_detail_0.9,hysteresis,83.65492909749365,167,167,3,0,162,2,535,16923,1410.25,0.003738317757009346,0.011976047904191617,0.002127282396738167,0.1184187200850913,0.2368374401701826,10.0
direct_map_detail_0.9,hysteresis,349.71966552734375,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
direct_map_detail_0.9,hysteresis,349.7196960449219,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
residual_map_detail_0.9,threshold,0.0,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
residual_map_detail_0.9,threshold,0.1581277330716451,954,954,772,0,98,84,535,16923,1410.25,0.15700934579439252,0.0880503144654088,0.547420670093955,0.6764758021627371,1.3529516043254741,6.0
residual_map_detail_0.9,threshold,0.3240280489126841,1092,1092,905,1,98,88,535,16923,1410.25,0.16448598130841122,0.08058608058608059,0.6417301896826804,0.7743307924126928,1.5486615848253855,7.0
residual_map_detail_0.9,threshold,0.5174675822257996,1185,1185,995,1,98,91,535,16923,1410.25,0.17009345794392525,0.07679324894514768,0.7055486615848254,0.8402765467115759,1.6805530934231518,7.0
residual_map_detail_0.9,threshold,0.7260069648424783,1262,1262,1068,1,98,95,535,16923,1410.25,0.17757009345794392,0.07527733755942947,0.7573125332387874,0.8948767948945222,1.7897535897890444,7.0
residual_map_detail_0.9,threshold,0.9162677129109699,1328,1328,1130,0,98,100,535,16923,1410.25,0.18691588785046728,0.07530120481927711,0.8012763694380429,0.941677007622762,1.883354015245524,7.0
residual_map_detail_0.9,threshold,1.188342070579529,1354,1354,1147,0,102,105,535,16923,1410.25,0.19626168224299065,0.0775480059084195,0.8133309696862259,0.9601134550611594,1.9202269101223188,7.0
residual_map_detail_0.9,threshold,1.523278037707011,1388,1388,1178,1,103,106,535,16923,1410.25,0.19813084112149532,0.07636887608069164,0.8353128877858536,0.9842226555575253,1.9684453111150506,7.0
residual_map_detail_0.9,threshold,2.0109444459279375,1380,1380,1163,1,103,113,535,16923,1410.25,0.21121495327102804,0.08188405797101449,0.8246764758021627,0.9785499024995569,1.9570998049991137,6.0
residual_map_detail_0.9,threshold,2.527825260162353,1448,1448,1224,2,104,118,535,16923,1410.25,0.2205607476635514,0.08149171270718232,0.8679312178691722,1.0267683034922885,2.053536606984577,6.5
residual_map_detail_0.9,threshold,3.004835128784179,1486,1486,1256,3,105,122,535,16923,1410.25,0.22803738317757008,0.08209959623149395,0.8906222301010459,1.0537138805176387,2.1074277610352774,6.0
residual_map_detail_0.9,threshold,3.5574316024780273,1511,1511,1263,4,113,131,535,16923,1410.25,0.24485981308411214,0.08669755129053607,0.8955858890267683,1.0714412338237902,2.1428824676475804,6.0
residual_map_detail_0.9,threshold,4.114385509490967,1547,1547,1286,7,116,138,535,16923,1410.25,0.25794392523364484,0.0892049127343245,0.9118950540684276,1.0969686225846482,2.1939372451692964,6.0
residual_map_detail_0.9,threshold,4.641472403208415,1528,1528,1254,8,117,149,535,16923,1410.25,0.27850467289719627,0.0975130890052356,0.8892040418365538,1.0834958340719731,2.1669916681439463,6.0
residual_map_detail_0.9,threshold,5.168795871734619,1563,1563,1275,6,123,159,535,16923,1410.25,0.297196261682243,0.1017274472168906,0.904095018613721,1.108314128700585,2.21662825740117,6.0
residual_map_detail_0.9,threshold,5.8306803703308105,1556,1556,1256,4,132,164,535,16923,1410.25,0.30654205607476637,0.10539845758354756,0.8906222301010459,1.1033504697748626,2.2067009395497252,5.5
residual_map_detail_0.9,threshold,6.630086421966547,1533,1533,1221,4,139,169,535,16923,1410.25,0.31588785046728973,0.11024135681669928,0.865803935472434,1.0870413047332033,2.1740826094664065,5.0
residual_map_detail_0.9,threshold,7.544792111714681,1494,1494,1164,2,147,181,535,16923,1410.25,0.3383177570093458,0.12115127175368139,0.8253855699344088,1.0593866335756073,2.1187732671512145,5.0
residual_map_detail_0.9,threshold,8.473976707458489,1460,1460,1109,3,155,193,535,16923,1410.25,0.36074766355140186,0.13219178082191782,0.7863853926608757,1.0352774330792414,2.0705548661584827,5.0
residual_map_detail_0.9,threshold,9.585158284505209,1432,1432,1063,6,165,198,535,16923,1410.25,0.37009345794392523,0.138268156424581,0.7537670625775572,1.0154227973763517,2.0308455947527033,5.0
residual_map_detail_0.9,threshold,10.961854616800943,1366,1366,979,4,185,198,535,16923,1410.25,0.37009345794392523,0.14494875549048317,0.6942031554688884,0.968622584648112,1.937245169296224,5.0
residual_map_detail_0.9,threshold,12.646800994873047,1296,1296,897,4,204,191,535,16923,1410.25,0.35700934579439253,0.14737654320987653,0.6360574366247119,0.9189859953908881,1.8379719907817762,5.0
residual_map_detail_0.9,threshold,14.897038205464668,1203,1203,777,7,228,191,535,16923,1410.25,0.35700934579439253,0.15876974231088944,0.5509661407551852,0.8530402410920049,1.7060804821840099,5.0
residual_map_detail_0.9,threshold,17.292442067464187,1127,1127,677,6,271,173,535,16923,1410.25,0.3233644859813084,0.15350488021295475,0.4800567275305797,0.7991490870413047,1.5982981740826094,5.0
residual_map_detail_0.9,threshold,19.68541030883789,1001,1001,522,6,322,151,535,16923,1410.25,0.2822429906542056,0.15084915084915085,0.37014713703244106,0.7098032263783017,1.4196064527566035,6.0
residual_map_detail_0.9,threshold,22.61183293660482,848,848,347,3,394,104,535,16923,1410.25,0.19439252336448598,0.12264150943396226,0.24605566388938133,0.6013118241446552,1.2026236482893105,6.0
residual_map_detail_0.9,threshold,27.523517227172853,727,727,195,1,470,61,535,16923,1410.25,0.11401869158878504,0.08390646492434663,0.13827335578798086,0.5155114341428825,1.031022868285765,6.0
residual_map_detail_0.9,threshold,37.739860534668004,618,618,96,0,499,23,535,16923,1410.25,0.04299065420560748,0.0372168284789644,0.06807303669562134,0.4382201737280624,0.8764403474561248,6.0
residual_map_detail_0.9,threshold,52.33737433950106,480,480,44,0,423,13,535,16923,1410.25,0.024299065420560748,0.027083333333333334,0.03120014181882645,0.34036518347810674,0.6807303669562135,5.0
residual_map_detail_0.9,threshold,91.33933647473656,277,277,11,0,263,3,535,16923,1410.25,0.005607476635514018,0.010830324909747292,0.007800035454706612,0.1964190746321574,0.3928381492643148,5.0
residual_map_detail_0.9,threshold,559.7372703552246,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
residual_map_detail_0.9,threshold,559.7372703552247,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
residual_map_detail_0.9,persistence,0.0,678,678,525,0,80,73,535,16923,1410.25,0.13644859813084112,0.10766961651917405,0.3722744194291792,0.4807658216628257,0.9615316433256514,7.0
residual_map_detail_0.9,persistence,0.1581277330716451,872,872,713,0,81,78,535,16923,1410.25,0.14579439252336449,0.08944954128440367,0.5055841162914377,0.6183300833185605,1.236660166637121,7.0
residual_map_detail_0.9,persistence,0.3240280489126841,949,949,786,0,81,82,535,16923,1410.25,0.15327102803738318,0.08640674394099052,0.5573479879453997,0.6729303315015068,1.3458606630030137,7.0
residual_map_detail_0.9,persistence,0.5174675822257996,997,997,831,0,83,83,535,16923,1410.25,0.15514018691588785,0.08324974924774323,0.5892572238964723,0.7069668498493175,1.413933699698635,7.0
residual_map_detail_0.9,persistence,0.7260069648424783,1039,1039,870,0,83,86,535,16923,1410.25,0.16074766355140188,0.08277189605389798,0.6169118950540684,0.7367488034036518,1.4734976068073036,7.0
residual_map_detail_0.9,persistence,0.9162677129109699,1064,1064,888,0,84,92,535,16923,1410.25,0.17196261682242991,0.08646616541353383,0.6296755894344974,0.7544761567098033,1.5089523134196066,7.0
residual_map_detail_0.9,persistence,1.188342070579529,1069,1069,887,0,84,98,535,16923,1410.25,0.18317757009345795,0.09167446211412535,0.6289664953022513,0.7580216273710335,1.516043254742067,7.0
residual_map_detail_0.9,persistence,1.523278037707011,1082,1082,896,0,86,100,535,16923,1410.25,0.18691588785046728,0.09242144177449169,0.6353483424924659,0.7672398510902322,1.5344797021804644,7.0
residual_map_detail_0.9,persistence,2.0109444459279375,1085,1085,894,0,93,98,535,16923,1410.25,0.18317757009345795,0.09032258064516129,0.6339301542279737,0.7693671334869704,1.5387342669739408,7.0
residual_map_detail_0.9,persistence,2.527825260162353,1098,1098,905,0,95,98,535,16923,1410.25,0.18317757009345795,0.08925318761384335,0.6417301896826804,0.7785853572061692,1.5571707144123383,7.0
residual_map_detail_0.9,persistence,3.004835128784179,1121,1121,922,0,101,98,535,16923,1410.25,0.18317757009345795,0.08742194469223907,0.6537847899308633,0.7948945222478284,1.5897890444956568,7.0
residual_map_detail_0.9,persistence,3.5574316024780273,1129,1129,921,0,106,102,535,16923,1410.25,0.19065420560747665,0.09034543844109831,0.6530756957986172,0.8005672753057969,1.6011345506115937,7.0
residual_map_detail_0.9,persistence,4.114385509490967,1119,1119,904,0,110,105,535,16923,1410.25,0.19626168224299065,0.0938337801608579,0.6410210955504343,0.7934763339833363,1.5869526679666726,7.0
residual_map_detail_0.9,persistence,4.641472403208415,1087,1087,863,0,117,107,535,16923,1410.25,0.2,0.0984360625574977,0.611948236128346,0.7707853217514625,1.541570643502925,7.0
residual_map_detail_0.9,persistence,5.168795871734619,1089,1089,858,0,120,111,535,16923,1410.25,0.20747663551401868,0.10192837465564739,0.6084027654671158,0.7722035100159547,1.5444070200319093,7.0
residual_map_detail_0.9,persistence,5.8306803703308105,1064,1064,824,0,125,115,535,16923,1410.25,0.21495327102803738,0.1080827067669173,0.5842935649707499,0.7544761567098033,1.5089523134196066,7.0
residual_map_detail_0.9,persistence,6.630086421966547,1040,1040,788,0,137,115,535,16923,1410.25,0.21495327102803738,0.11057692307692307,0.5587661762098919,0.7374578975358979,1.4749157950717957,7.0
residual_map_detail_0.9,persistence,7.544792111714681,1010,1010,746,0,143,121,535,16923,1410.25,0.2261682242990654,0.1198019801980198,0.5289842226555576,0.7161850735685162,1.4323701471370325,7.0
residual_map_detail_0.9,persistence,8.473976707458489,970,970,689,0,154,127,535,16923,1410.25,0.23738317757009345,0.1309278350515464,0.48856585711753237,0.687821308278674,1.375642616557348,6.0
residual_map_detail_0.9,persistence,9.585158284505209,922,922,630,0,164,128,535,16923,1410.25,0.23925233644859814,0.13882863340563992,0.4467293033150151,0.6537847899308633,1.3075695798617266,6.0
residual_map_detail_0.9,persistence,10.961854616800943,891,891,597,0,168,126,535,16923,1410.25,0.23551401869158878,0.1414141414141414,0.4233291969508952,0.6318028718312356,1.2636057436624712,7.0
residual_map_detail_0.9,persistence,12.646800994873047,801,801,502,0,180,119,535,16923,1410.25,0.22242990654205608,0.14856429463171036,0.35596525438751997,0.5679843999290906,1.135968799858181,7.0
residual_map_detail_0.9,persistence,14.897038205464668,725,725,424,0,196,105,535,16923,1410.25,0.19626168224299065,0.14482758620689656,0.3006559120723276,0.5140932458783903,1.0281864917567807,7.0
residual_map_detail_0.9,persistence,17.292442067464187,624,624,334,0,202,88,535,16923,1410.25,0.16448598130841122,0.14102564102564102,0.2368374401701826,0.44247473852153874,0.8849494770430775,6.5
residual_map_detail_0.9,persistence,19.68541030883789,526,526,250,0,201,75,535,16923,1410.25,0.14018691588785046,0.14258555133079848,0.17727353306151392,0.3729835135614253,0.7459670271228506,5.0
residual_map_detail_0.9,persistence,22.61183293660482,427,427,174,0,200,53,535,16923,1410.25,0.09906542056074766,0.12412177985948478,0.12338237901081368,0.30278319446906576,0.6055663889381315,6.0
residual_map_detail_0.9,persistence,27.523517227172853,326,326,102,0,196,28,535,16923,1410.25,0.052336448598130844,0.08588957055214724,0.07232760148909768,0.23116468711221413,0.46232937422442827,6.0
residual_map_detail_0.9,persistence,37.739860534668004,246,246,43,0,196,7,535,16923,1410.25,0.013084112149532711,0.028455284552845527,0.030491047686580394,0.1744371565325297,0.3488743130650594,6.0
residual_map_detail_0.9,persistence,52.33737433950106,174,174,17,0,152,5,535,16923,1410.25,0.009345794392523364,0.028735632183908046,0.012054600248182947,0.12338237901081368,0.24676475802162737,3.0
residual_map_detail_0.9,persistence,91.33933647473656,87,87,3,0,84,0,535,16923,1410.25,0.0,0.0,0.002127282396738167,0.06169118950540684,0.12338237901081368,
residual_map_detail_0.9,persistence,559.7372703552246,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
residual_map_detail_0.9,persistence,559.7372703552247,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
residual_map_detail_0.9,hysteresis,0.0,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
residual_map_detail_0.9,hysteresis,0.1581277330716451,843,843,662,0,98,83,535,16923,1410.25,0.15514018691588785,0.09845788849347568,0.46942031554688884,0.5977663534834249,1.1955327069668498,6.0
residual_map_detail_0.9,hysteresis,0.3240280489126841,904,904,720,0,98,86,535,16923,1410.25,0.16074766355140188,0.09513274336283185,0.5105477752171601,0.6410210955504343,1.2820421911008686,6.0
residual_map_detail_0.9,hysteresis,0.5174675822257996,973,973,786,1,98,88,535,16923,1410.25,0.16448598130841122,0.09044193216855087,0.5573479879453997,0.6899485906754121,1.3798971813508243,7.0
residual_map_detail_0.9,hysteresis,0.7260069648424783,1000,1000,814,0,98,88,535,16923,1410.25,0.16448598130841122,0.088,0.5772026236482893,0.7090941322460557,1.4181882644921113,7.0
residual_map_detail_0.9,hysteresis,0.9162677129109699,1029,1029,840,0,98,91,535,16923,1410.25,0.17009345794392525,0.08843537414965986,0.5956390710866868,0.7296578620811913,1.4593157241623826,7.0
residual_map_detail_0.9,hysteresis,1.188342070579529,1043,1043,852,0,99,92,535,16923,1410.25,0.17196261682242991,0.08820709491850431,0.6041482006736394,0.7395851799326361,1.4791703598652721,7.0
residual_map_detail_0.9,hysteresis,1.523278037707011,1077,1077,881,0,99,97,535,16923,1410.25,0.18130841121495328,0.09006499535747446,0.624711930508775,0.763694380429002,1.527388760858004,7.0
residual_map_detail_0.9,hysteresis,2.0109444459279375,1097,1097,895,0,100,102,535,16923,1410.25,0.19065420560747665,0.09298085688240657,0.6346392483602198,0.7778762630739231,1.5557525261478462,6.0
residual_map_detail_0.9,hysteresis,2.527825260162353,1128,1128,918,0,103,107,535,16923,1410.25,0.2,0.09485815602836879,0.6509484134018791,0.7998581811735508,1.5997163623471016,6.0
residual_map_detail_0.9,hysteresis,3.004835128784179,1124,1124,915,1,104,104,535,16923,1410.25,0.19439252336448598,0.09252669039145907,0.6488211310051409,0.7970218046445665,1.594043609289133,6.0
residual_map_detail_0.9,hysteresis,3.5574316024780273,1108,1108,893,1,106,108,535,16923,1410.25,0.20186915887850468,0.09747292418772563,0.6332210600957278,0.7856762985286296,1.5713525970572593,6.0
residual_map_detail_0.9,hysteresis,4.114385509490967,1092,1092,873,1,107,111,535,16923,1410.25,0.20747663551401868,0.10164835164835165,0.6190391774508066,0.7743307924126928,1.5486615848253855,6.0
residual_map_detail_0.9,hysteresis,4.641472403208415,1076,1076,854,1,108,113,535,16923,1410.25,0.21121495327102804,0.1050185873605948,0.6055663889381315,0.7629852862967559,1.5259705725935118,5.0
residual_map_detail_0.9,hysteresis,5.168795871734619,1054,1054,826,1,109,118,535,16923,1410.25,0.2205607476635514,0.11195445920303605,0.5857117532352419,0.7473852153873427,1.4947704307746854,5.0
residual_map_detail_0.9,hysteresis,5.8306803703308105,1044,1044,815,1,113,115,535,16923,1410.25,0.21495327102803738,0.11015325670498084,0.5779117177805354,0.7402942740648821,1.4805885481297643,5.0
residual_map_detail_0.9,hysteresis,6.630086421966547,1037,1037,800,0,118,119,535,16923,1410.25,0.22242990654205608,0.11475409836065574,0.5672753057968445,0.7353306151391598,1.4706612302783195,5.0
residual_map_detail_0.9,hysteresis,7.544792111714681,1008,1008,764,0,126,118,535,16923,1410.25,0.2205607476635514,0.11706349206349206,0.5417479170359866,0.7147668853040241,1.4295337706080482,5.0
residual_map_detail_0.9,hysteresis,8.473976707458489,995,995,734,0,132,129,535,16923,1410.25,0.2411214953271028,0.12964824120603016,0.5204750930686048,0.7055486615848254,1.4110973231696509,5.0
residual_map_detail_0.9,hysteresis,9.585158284505209,963,963,697,0,140,126,535,16923,1410.25,0.23551401869158878,0.1308411214953271,0.4942386101755008,0.6828576493529516,1.3657152987059031,5.0
residual_map_detail_0.9,hysteresis,10.961854616800943,947,947,665,1,153,128,535,16923,1410.25,0.23925233644859814,0.1351636747624076,0.471547597943627,0.6715121432370147,1.3430242864740294,5.0
residual_map_detail_0.9,hysteresis,12.646800994873047,913,913,615,0,169,129,535,16923,1410.25,0.2411214953271028,0.14129244249726178,0.43609289133132423,0.6474029427406488,1.2948058854812976,5.0
residual_map_detail_0.9,hysteresis,14.897038205464668,859,859,541,0,186,132,535,16923,1410.25,0.2467289719626168,0.15366705471478465,0.3836199255451161,0.6091118595993618,1.2182237191987235,5.0
residual_map_detail_0.9,hysteresis,17.292442067464187,819,819,484,0,218,117,535,16923,1410.25,0.21869158878504674,0.14285714285714285,0.34320156000709096,0.5807480943095196,1.1614961886190391,5.0
residual_map_detail_0.9,hysteresis,19.68541030883789,741,741,384,1,259,97,535,16923,1410.25,0.18130841121495328,0.13090418353576247,0.27229214678248537,0.5254387519943272,1.0508775039886544,5.0
residual_map_detail_0.9,hysteresis,22.61183293660482,637,637,258,0,314,65,535,16923,1410.25,0.12149532710280374,0.10204081632653061,0.18294628611948235,0.45169296224073746,0.9033859244814749,5.0
residual_map_detail_0.9,hysteresis,27.523517227172853,546,546,137,0,368,41,535,16923,1410.25,0.07663551401869159,0.07509157509157509,0.09714589611770963,0.3871653962063464,0.7743307924126928,7.0
residual_map_detail_0.9,hysteresis,37.739860534668004,479,479,68,0,393,18,535,16923,1410.25,0.03364485981308411,0.037578288100208766,0.04821840099273179,0.33965608934586067,0.6793121786917213,6.5
residual_map_detail_0.9,hysteresis,52.33737433950106,369,369,32,0,328,9,535,16923,1410.25,0.016822429906542057,0.024390243902439025,0.02269101223187378,0.26165573479879456,0.5233114695975891,5.0
residual_map_detail_0.9,hysteresis,91.33933647473656,219,219,10,0,206,3,535,16923,1410.25,0.005607476635514018,0.0136986301369863,0.007090941322460556,0.1552916149618862,0.3105832299237724,5.0
residual_map_detail_0.9,hysteresis,559.7372703552246,1,1,0,0,1,0,535,16923,1410.25,0.0,0.0,0.0,0.0007090941322460556,0.0014181882644921113,
residual_map_detail_0.9,hysteresis,559.7372703552247,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,


==> anc/results/validation_alert_selected.csv <==
budget,score,policy,on,activations,deactivations,false_alerts,duplicates,ongoing,captured,opportunities,origins,decision_exposure_hours,sensitivity,precision,false_per_hour,alerts_per_hour,turnover_per_hour,median_lead
0.1,persistence_0.9,threshold,31.833333333333336,666,666,43,0,613,10,535,16923,1410.25,0.018691588785046728,0.015015015015015015,0.030491047686580394,0.47225669207587306,0.9445133841517461,6.5
0.25,persistence_0.9,threshold,31.833333333333336,666,666,43,0,613,10,535,16923,1410.25,0.018691588785046728,0.015015015015015015,0.030491047686580394,0.47225669207587306,0.9445133841517461,6.5
0.5,persistence_0.9,threshold,9.333333333333334,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
0.1,persistence_0.9,persistence,549.3333333333334,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
0.25,persistence_0.9,persistence,549.3333333333334,0,0,0,0,0,0,535,16923,1410.25,0.0,0.0,0.0,0.0,0.0,
0.5,persistence_0.9,persistence,9.333333333333334,678,678,525,0,80,73,535,16923,1410.25,0.13644859813084112,0.10766961651917405,0.3722744194291792,0.4807658216628257,0.9615316433256514,7.0
0.1,persistence_0.9,hysteresis,31.833333333333336,646,646,43,0,593,10,535,16923,1410.25,0.018691588785046728,0.015479876160990712,0.030491047686580394,0.45807480943095197,0.9161496188619039,6.5
0.25,persistence_0.9,hysteresis,31.833333333333336,646,646,43,0,593,10,535,16923,1410.25,0.018691588785046728,0.015479876160990712,0.030491047686580394,0.45807480943095197,0.9161496188619039,6.5
0.5,persistence_0.9,hysteresis,9.333333333333334,688,688,510,0,98,80,535,16923,1410.25,0.14953271028037382,0.11627906976744186,0.3616380074454884,0.4878567629852863,0.9757135259705726,6.0
0.1,direct_0.9,threshold,37.99333877563482,645,645,132,0,477,36,535,16923,1410.25,0.06728971962616823,0.05581395348837209,0.09360042545647934,0.4573657152987059,0.9147314305974118,6.0
0.25,direct_0.9,threshold,29.779859670003255,767,767,235,0,458,74,535,16923,1410.25,0.1383177570093458,0.09647979139504563,0.16663712107782308,0.5438751994327247,1.0877503988654493,5.5
0.5,direct_0.9,threshold,16.657635370890297,1112,1112,666,7,257,182,535,16923,1410.25,0.3401869158878505,0.16366906474820145,0.47225669207587306,0.7885126750576139,1.5770253501152278,5.0
0.1,direct_0.9,persistence,29.779859670003255,366,366,115,0,218,33,535,16923,1410.25,0.0616822429906542,0.09016393442622951,0.0815458252082964,0.25952845240205635,0.5190569048041127,6.0
0.25,direct_0.9,persistence,16.657635370890297,623,623,333,0,207,83,535,16923,1410.25,0.15514018691588785,0.1332263242375602,0.23612834603793653,0.44176564438929267,0.8835312887785853,7.0
0.5,direct_0.9,persistence,8.75502910614013,975,975,700,0,151,124,535,16923,1410.25,0.23177570093457944,0.12717948717948718,0.49636589257223895,0.6913667789399043,1.3827335578798086,6.0
0.1,direct_0.9,hysteresis,37.99333877563482,494,494,89,0,379,26,535,16923,1410.25,0.048598130841121495,0.05263157894736842,0.06310937776989896,0.3502925013295515,0.700585002659103,6.0
0.25,direct_0.9,hysteresis,23.66327540079753,669,669,289,0,298,82,535,16923,1410.25,0.15327102803738318,0.12257100149476831,0.2049282042191101,0.4743839744726112,0.9487679489452224,5.5
0.5,direct_0.9,hysteresis,9.811648241678872,959,959,690,0,143,126,535,16923,1410.25,0.23551401869158878,0.13138686131386862,0.48927495124977843,0.6800212728239674,1.3600425456479348,5.5
0.1,residual_0.9,threshold,36.7889488220215,662,662,108,0,528,26,535,16923,1410.25,0.048598130841121495,0.03927492447129909,0.07658216628257401,0.46942031554688884,0.9388406310937777,6.0
0.25,residual_0.9,threshold,27.354062016805017,742,742,202,0,474,66,535,16923,1410.25,0.1233644859813084,0.0889487870619946,0.14323701471370323,0.5261478461265733,1.0522956922531466,6.0
0.5,residual_0.9,threshold,16.914344787597656,1117,1117,665,9,266,177,535,16923,1410.25,0.33084112149532713,0.1584601611459266,0.471547597943627,0.7920581457188441,1.5841162914376883,5.0
0.1,residual_0.9,persistence,27.354062016805017,337,337,101,0,213,23,535,16923,1410.25,0.04299065420560748,0.06824925816023739,0.07161850735685162,0.23896472256692075,0.4779294451338415,7.0
0.25,residual_0.9,persistence,16.914344787597656,608,608,317,0,211,80,535,16923,1410.25,0.14953271028037382,0.13157894736842105,0.22478283992199966,0.43112923240560186,0.8622584648112037,6.0
0.5,residual_0.9,persistence,8.531305313110352,972,972,697,0,152,123,535,16923,1410.25,0.22990654205607478,0.12654320987654322,0.4942386101755008,0.6892394965431661,1.3784789930863321,6.0
0.1,residual_0.9,hysteresis,36.7889488220215,506,506,79,0,407,20,535,16923,1410.25,0.037383177570093455,0.039525691699604744,0.0560184364474384,0.3588016309165042,0.7176032618330084,7.0
0.25,residual_0.9,hysteresis,22.48852157592775,637,637,261,0,303,73,535,16923,1410.25,0.13644859813084112,0.11459968602825746,0.18507356851622053,0.45169296224073746,0.9033859244814749,5.0
0.5,residual_0.9,hysteresis,14.809961954752604,860,860,544,2,182,132,535,16923,1410.25,0.2467289719626168,0.15348837209302327,0.3857472079418543,0.6098209537316078,1.2196419074632157,5.0
0.1,direct_map_detail_0.9,threshold,38.99328994750978,580,580,103,0,444,33,535,16923,1410.25,0.0616822429906542,0.056896551724137934,0.07303669562134374,0.41127459670271227,0.8225491934054245,6.0
0.25,direct_map_detail_0.9,threshold,30.43762194315593,729,729,204,2,459,64,535,16923,1410.25,0.11962616822429907,0.0877914951989026,0.14465520297819537,0.5169296224073746,1.0338592448147492,6.0
0.5,direct_map_detail_0.9,threshold,17.010259373982745,1142,1142,686,9,262,185,535,16923,1410.25,0.34579439252336447,0.16199649737302976,0.48643857472079416,0.8097854990249955,1.619570998049991,5.0
0.1,direct_map_detail_0.9,persistence,30.43762194315593,349,349,111,0,205,33,535,16923,1410.25,0.0616822429906542,0.09455587392550144,0.07870944867931218,0.24747385215387344,0.49494770430774687,7.0
0.25,direct_map_detail_0.9,persistence,17.010259373982745,637,637,335,0,210,92,535,16923,1410.25,0.17196261682242991,0.14442700156985872,0.23754653430242864,0.45169296224073746,0.9033859244814749,6.0
0.5,direct_map_detail_0.9,persistence,9.81580753326416,950,950,661,0,162,127,535,16923,1410.25,0.23738317757009345,0.1336842105263158,0.4687112214146428,0.6736394256337529,1.3472788512675058,7.0
0.1,direct_map_detail_0.9,hysteresis,38.99328994750978,462,462,77,0,363,22,535,16923,1410.25,0.041121495327102804,0.047619047619047616,0.05460024818294629,0.3276014890976777,0.6552029781953554,6.0
0.25,direct_map_detail_0.9,hysteresis,24.335871378580737,672,672,286,0,308,78,535,16923,1410.25,0.14579439252336449,0.11607142857142858,0.20280092182237192,0.4765112568693494,0.9530225137386988,5.0
0.5,direct_map_detail_0.9,hysteresis,14.735408719380686,873,873,559,1,183,130,535,16923,1410.25,0.24299065420560748,0.14891179839633448,0.3963836199255451,0.6190391774508066,1.2380783549016132,5.0
0.1,residual_map_detail_0.9,threshold,37.739860534668004,618,618,96,0,499,23,535,16923,1410.25,0.04299065420560748,0.0372168284789644,0.06807303669562134,0.4382201737280624,0.8764403474561248,6.0
0.25,residual_map_detail_0.9,threshold,22.61183293660482,848,848,347,3,394,104,535,16923,1410.25,0.19439252336448598,0.12264150943396226,0.24605566388938133,0.6013118241446552,1.2026236482893105,6.0
0.5,residual_map_detail_0.9,threshold,17.292442067464187,1127,1127,677,6,271,173,535,16923,1410.25,0.3233644859813084,0.15350488021295475,0.4800567275305797,0.7991490870413047,1.5982981740826094,5.0
0.1,residual_map_detail_0.9,persistence,27.523517227172853,326,326,102,0,196,28,535,16923,1410.25,0.052336448598130844,0.08588957055214724,0.07232760148909768,0.23116468711221413,0.46232937422442827,6.0
0.25,residual_map_detail_0.9,persistence,17.292442067464187,624,624,334,0,202,88,535,16923,1410.25,0.16448598130841122,0.14102564102564102,0.2368374401701826,0.44247473852153874,0.8849494770430775,6.5
0.5,residual_map_detail_0.9,persistence,9.585158284505209,922,922,630,0,164,128,535,16923,1410.25,0.23925233644859814,0.13882863340563992,0.4467293033150151,0.6537847899308633,1.3075695798617266,6.0
0.1,residual_map_detail_0.9,hysteresis,27.523517227172853,546,546,137,0,368,41,535,16923,1410.25,0.07663551401869159,0.07509157509157509,0.09714589611770963,0.3871653962063464,0.7743307924126928,7.0
0.25,residual_map_detail_0.9,hysteresis,22.61183293660482,637,637,258,0,314,65,535,16923,1410.25,0.12149532710280374,0.10204081632653061,0.18294628611948235,0.45169296224073746,0.9033859244814749,5.0
0.5,residual_map_detail_0.9,hysteresis,14.897038205464668,859,859,541,0,186,132,535,16923,1410.25,0.2467289719626168,0.15366705471478465,0.3836199255451161,0.6091118595993618,1.2182237191987235,5.0


==> anc/results/validation_bootstrap.csv <==
model,q,subset,difference,lower,upper
climatology,0.9,all,1.5898333394088695,1.0250547372726295,2.334590369858862
climatology,0.9,onset,0.038905428676361875,-0.05153641961369043,0.12054284869826544
climatology,0.9,no_jump,1.3125014419034946,0.7938582618806169,1.9380708931763788
climatology,0.95,all,1.395334246219994,0.8827180525659301,2.073706317232553
climatology,0.95,onset,0.10710385296736469,-0.02668788747838796,0.23100543185195907
climatology,0.95,no_jump,1.1596398059916602,0.7313683978356532,1.6851569751298936
last_map,0.9,all,-0.35770436423735635,-0.4538019966518571,-0.2661365804258704
last_map,0.9,onset,-0.3879309528469262,-0.501305080875725,-0.2783685922240693
last_map,0.9,no_jump,-0.4375646907799642,-0.5679503012948268,-0.3177230883087424
last_map,0.95,all,-0.3379754632374005,-0.4348986836319381,-0.2539690631334989
last_map,0.95,onset,-0.3034565355811736,-0.40073981063188485,-0.21542465589152213
last_map,0.95,no_jump,-0.38541231804392145,-0.5186220749616897,-0.2704694742892447
direct,0.9,all,-0.670821605206714,-0.8566252774770207,-0.4992418656629073
direct,0.9,onset,-0.5810118791982376,-0.7563012840452128,-0.4190905508297291
direct,0.9,no_jump,-0.8241509646888113,-1.130223895753531,-0.561029254477179
direct,0.95,all,-0.6499443389037964,-0.8435784557371914,-0.4784567742094509
direct,0.95,onset,-0.5494407550698672,-0.7194712346117793,-0.39811502087554895
direct,0.95,no_jump,-0.7781381084679221,-1.1208898735680253,-0.5018175438988056
residual,0.9,all,-0.6144689961027245,-0.7771655108243861,-0.47282273329813806
residual,0.9,onset,-0.5792593218803204,-0.7459812850315422,-0.4157139811496506
residual,0.9,no_jump,-0.79656948408125,-1.0959210032652098,-0.5605440131066732
residual,0.95,all,-0.6004299442892966,-0.770859975166459,-0.4406825569672017
residual,0.95,onset,-0.5120127642011387,-0.6602136848572105,-0.3808300321224676
residual,0.95,no_jump,-0.744090840364563,-1.05766468576827,-0.4838517361088827
direct_map_detail,0.9,all,-0.7051845596698932,-0.9102819350707723,-0.5361759440819928
direct_map_detail,0.9,onset,-0.6203104400862056,-0.809939473715639,-0.44666444970151264
direct_map_detail,0.9,no_jump,-0.8279883118775199,-1.1297369860806354,-0.5893391632443632
direct_map_detail,0.95,all,-0.6778261201045818,-0.8856689840757312,-0.5055682844800853
direct_map_detail,0.95,onset,-0.5627286805948588,-0.7373404687154395,-0.40843471608244425
direct_map_detail,0.95,no_jump,-0.8250417051563854,-1.1786630572082955,-0.5413399777707077
residual_map_detail,0.9,all,-0.6578171790496327,-0.8437753610461081,-0.49633664137402367
residual_map_detail,0.9,onset,-0.618451869671079,-0.8076461641652317,-0.4516536205546068
residual_map_detail,0.9,no_jump,-0.8181225168314258,-1.1022755865916918,-0.577377653730287
residual_map_detail,0.95,all,-0.632361699461543,-0.8002931652780637,-0.4742821855238686
residual_map_detail,0.95,onset,-0.5385800108402347,-0.7067589345200115,-0.39446141224461906
residual_map_detail,0.95,no_jump,-0.7730780729748481,-1.1189486961630057,-0.506763363085023


==> anc/results/validation_metrics.csv <==
model,q,subset,loss,coverage_le,coverage_lt,subjects,windows
climatology,0.5,all,3.1527610720250263,0.6725958853380647,0.0,491,14270
climatology,0.5,onset,1.8784269145484518,0.7072563345989704,0.0,488,11835
climatology,0.5,no_jump,2.569955993704245,0.7511965446380299,0.0,436,6132
climatology,0.9,all,4.499740169085728,0.8937119207055613,0.8934175447443842,491,14270
climatology,0.9,onset,2.6858046888811096,0.9215431712385542,0.9213432626611142,488,11835
climatology,0.9,no_jump,4.049193622748493,0.9129604197643999,0.9127471572503165,436,6132
climatology,0.95,all,3.6354740743997387,0.9460024925611986,0.9457738397739919,491,14270
climatology,0.95,onset,2.1645674510970037,0.9721197952947469,0.9718335605822828,488,11835
climatology,0.95,no_jump,3.3333776923834835,0.9528754844135436,0.9526843529150726,436,6132
persistence,0.5,all,3.4596569373255175,0.7305323578736527,0.06070388584705867,491,14270
persistence,0.5,onset,1.8784269145484518,0.7072563345989704,0.0,488,11835
persistence,0.5,no_jump,2.9406028727078297,0.7966839251676558,0.048221834107518964,436,6132
persistence,0.9,all,2.9099068296768573,0.9005666779497327,0.8993857684690322,491,14270
persistence,0.9,onset,2.646899260204748,0.8892628200058318,0.8881084151385933,488,11835
persistence,0.9,no_jump,2.7366921808449978,0.9153562109383994,0.9127125605279697,436,6132
persistence,0.95,all,2.240139828179745,0.9485626438425009,0.9484538241283258,491,14270
persistence,0.95,onset,2.057463598129639,0.9410798114515532,0.9410798114515532,488,11835
persistence,0.95,no_jump,2.173737886391824,0.9553741779825791,0.9552534633519658,436,6132
last_map,0.5,all,2.668284587370046,0.7217609661339225,0.1017034170352642,491,14270
last_map,0.5,onset,1.8554669618395427,0.7209147755351959,0.06032644680713221,488,11835
last_map,0.5,no_jump,2.2666750941823772,0.7968622319914903,0.10576751903685186,436,6132
last_map,0.9,all,2.5522024654395015,0.8987197076675558,0.8987197076675558,491,14270
last_map,0.9,onset,2.2589683073578217,0.8821630673822619,0.8821630673822619,488,11835
last_map,0.9,no_jump,2.299127490065034,0.9400663464284074,0.9400663464284074,436,6132
last_map,0.95,all,1.9021643649423445,0.9482225128361139,0.9482225128361139,491,14270
last_map,0.95,onset,1.7540070625484654,0.9382450346394515,0.9382450346394515,488,11835
last_map,0.95,no_jump,1.7883255683479027,0.9661310755462992,0.9661310755462992,436,6132
direct,0.5,all,2.4955190196395916,0.7295138541545757,0.17556193283437233,491,14270
direct,0.5,onset,1.822516473058855,0.7318137970775074,0.13387455892880984,488,11835
direct,0.5,no_jump,2.081069065163102,0.8036375843362795,0.1838334346754573,436,6132
direct,0.9,all,2.2390852244701436,0.9002526590814782,0.8953394082353049,491,14270
direct,0.9,onset,2.0658873810065104,0.8850108437563527,0.8799268742468312,488,11835
direct,0.9,no_jump,1.9125412161561868,0.9357666146630619,0.9306525568592671,436,6132
direct,0.95,all,1.5901954892759487,0.9469463598607336,0.9468864580996219,491,14270
direct,0.95,onset,1.5080228430597717,0.9372552033507092,0.9371911664654633,488,11835
direct,0.95,no_jump,1.395599777923902,0.9653220595754753,0.9651456304999636,436,6132
residual,0.5,all,2.7106474728343457,0.724549011192726,0.28514532354372113,491,14270
residual,0.5,onset,1.8536253071535862,0.7211417051613025,0.24987945274397427,488,11835
residual,0.5,no_jump,2.2867478100590506,0.7995071673741656,0.2966358390007001,436,6132
residual,0.9,all,2.295437833574133,0.8996900353700481,0.8932785400539699,491,14270
residual,0.9,onset,2.0676399383244273,0.883759323547543,0.8772146247546131,488,11835
residual,0.9,no_jump,1.9401226967637484,0.9378493041239834,0.9307081574112017,436,6132
residual,0.95,all,1.639709883890448,0.9467965828179462,0.946761467992467,491,14270
residual,0.95,onset,1.5454508339285,0.9367778031269645,0.9367418525948965,488,11835
residual,0.95,no_jump,1.429647046027261,0.9651302041134748,0.9650682155193762,436,6132
direct_map_detail,0.5,all,2.4753586594985406,0.7279527449680933,0.20736013965311265,491,14270
direct_map_detail,0.5,onset,1.8330597228482415,0.7292259436779253,0.16796378319328545,488,11835
direct_map_detail,0.5,no_jump,2.0489132612605085,0.7999596886576682,0.2112279978581974,436,6132
direct_map_detail,0.9,all,2.204722270006964,0.8987711209529229,0.8923392665587968,491,14270
direct_map_detail,0.9,onset,2.0265888201185422,0.8850761188590239,0.8781415807355638,488,11835
direct_map_detail,0.9,no_jump,1.9087038689674782,0.9320395905936478,0.926313406077332,436,6132
direct_map_detail,0.95,all,1.5623137080751632,0.9475470334882194,0.9475470334882194,491,14270
direct_map_detail,0.95,onset,1.49473491753478,0.936959867981649,0.936959867981649,488,11835
direct_map_detail,0.95,no_jump,1.3486961812354386,0.9662484723987427,0.9662484723987427,436,6132
residual_map_detail,0.5,all,2.673619388892755,0.723116915611916,0.2477663436446209,491,14270
residual_map_detail,0.5,onset,1.8528299495880751,0.7196686940883747,0.20920607752963866,488,11835
residual_map_detail,0.5,no_jump,2.2341558779771113,0.7987467853537632,0.26501133009235334,436,6132
residual_map_detail,0.9,all,2.2520896506272248,0.8994595406656164,0.8930714086313701,491,14270
residual_map_detail,0.9,onset,2.028447390533669,0.8841332858104244,0.8775159873379583,488,11835
residual_map_detail,0.9,no_jump,1.9185696640135725,0.9373586449210098,0.9326399023321916,436,6132
residual_map_detail,0.95,all,1.6077781287182018,0.9470614296661466,0.9470614296661466,491,14270
residual_map_detail,0.95,onset,1.5188835872894042,0.9365043197901565,0.9365043197901565,488,11835
residual_map_detail,0.95,no_jump,1.4006598134169759,0.9666779555556961,0.9666779555556961,436,6132


==> anc/results/weight_scale_sensitivity.csv <==
model,q,weight_scale,loss,coverage_le,coverage_lt,subjects,windows
direct,0.9,unnormalized equal subject total 1,2.2280386795236904,0.898637821141543,0.8942721433917407,491,14270
direct,0.95,unnormalized equal subject total 1,1.6035124922591062,0.9460892797393549,0.9460892797393549,491,14270
residual,0.9,unnormalized equal subject total 1,2.2864161322976257,0.900960975007187,0.8961086145201953,491,14270
residual,0.95,unnormalized equal subject total 1,1.6247630983417416,0.9461017805079414,0.9461017805079414,491,14270

